Auditing Frozen-Encoder Anomaly Detection Across Mechanical Systems: Representation Provenance, Calibration, and Protocol Effects

This version reports a reproducibility audit of the frozen-encoder experiments presented in version 1. The numerical discrimination results are reproducible from the preserved artifacts, but their original attribution to interferometric pretraining is not supported. The released checkpoint contains a nested model state that loads without missing parameters, whereas loading the outer checkpoint dictionary leaves almost the entire EfficientNet-B0 feature stack uninitialized. Preserved embeddings labelled as interferometric have norms of order $10^{-12}$, matching freshly initialized EfficientNet-B0 networks and differing by more than twelve orders of magnitude from the preserved ImageNet embeddings. A second, separately preserved near-zero embedding set produces almost the same IMS 4th-test anomaly scores ($r=0.987$) and record-level discrimination (AUC $0.9812$ versus $0.9818$). We therefore withdraw the causal claim that IMS performance demonstrates a morphological prior transferred from gravitational-wave instrumentation. We reanalyse the controlled IMS splits at matched observed false-positive rates and add multivariate classical signal baselines. The near-zero representations retain strong tail separation, particularly in the 2nd and 4th IMS runs, but this is now interpreted as an exploratory architecture-and-initialization effect coupled to Mahalanobis scoring. A separate PRONOSTIA audit shows that the original large warning times were induced by a lifetime-fraction baseline; under fixed-time evaluation, a ten-feature classical baseline outperforms the preserved encoder scores. These results illustrate how checkpoint provenance, finite-sample calibration, architecture, and target-domain baselines can create an appearance of cross-domain transfer. They also define the controls required before assigning physical meaning to frozen-representation anomaly scores.

==> audit-supplement/scripts/audit_checkpoint_loading.py <==
#!/usr/bin/env python3
"""Test the two plausible Aether v1 checkpoint loading routes."""

from __future__ import annotations

import hashlib
import json
from pathlib import Path

import torch
from torchvision.models import efficientnet_b0


ROOT = Path(__file__).resolve().parents[1]
CHECKPOINT = ROOT / "ims" / "aether_v1_best.pth"
RESULT = ROOT / "results" / "CHECKPOINT_LOADING_DECISION.json"


def make_model(num_classes: int) -> torch.nn.Module:
    model = efficientnet_b0(weights=None)
    in_features = model.classifier[1].in_features
    model.classifier[1] = torch.nn.Linear(in_features, num_classes)
    return model


def main() -> None:
    checkpoint = torch.load(CHECKPOINT, map_location="cpu", weights_only=False)
    config = checkpoint.get("config", {})
    num_classes = int(config.get("num_classes", 6))

    outer_model = make_model(num_classes)
    outer_missing, outer_unexpected = outer_model.load_state_dict(checkpoint, strict=False)

    nested_model = make_model(num_classes)
    nested_state = checkpoint["model_state_dict"]
    nested_missing, nested_unexpected = nested_model.load_state_dict(
        nested_state, strict=False
    )

    result = {
        "checkpoint": str(CHECKPOINT),
        "sha256": hashlib.sha256(CHECKPOINT.read_bytes()).hexdigest(),
        "top_level_keys": list(checkpoint.keys()),
        "config": config,
        "model_state_tensor_count": len(nested_state),
        "torchvision_model_state_key_count": len(nested_model.state_dict()),
        "outer_dictionary_load": {
            "missing_count": len(outer_missing),
            "unexpected_count": len(outer_unexpected),
            "missing_first_10": outer_missing[:10],
            "unexpected_keys": outer_unexpected,
        },
        "nested_model_state_load": {
            "missing_count": len(nested_missing),
            "unexpected_count": len(nested_unexpected),
            "missing_first_10": nested_missing[:10],
            "unexpected_first_10": nested_unexpected[:10],
        },
        "interpretation": (
            "The checkpoint is structurally valid. Whether the IMS controlled-split "
            "generator used the correct nested route cannot be inferred solely from "
            "this loading test."
        ),
    }
    RESULT.write_text(json.dumps(result, indent=2) + "\n")
    print(json.dumps(result, indent=2))


if __name__ == "__main__":
    main()


==> audit-supplement/scripts/audit_classical_multivariate.py <==
#!/usr/bin/env python3
"""Matched multivariate classical baseline for AETHER-RECHECK-01."""

from __future__ import annotations

import json
from pathlib import Path

import numpy as np
import pandas as pd
from sklearn.covariance import LedoitWolf

from audit_pronostia import (
    CAL_END_MIN,
    CAL_START_MIN,
    EWMA_SPAN,
    FEATURES,
    load_manifest,
    robust_z,
)
from audit_fixed_embedding_reference import (
    evaluate_fixed_target,
    evaluate_strict_external,
)


ROOT = Path(__file__).resolve().parents[1]
TABLE = ROOT / "historical" / "03_outputs" / "tables" / "pronostia_classical_features_by_record.csv"
RESULTS = ROOT / "results"


def robust_feature_transform(reference: np.ndarray, values: np.ndarray) -> tuple[np.ndarray, dict]:
    center = np.nanmedian(reference, axis=0)
    scale = 1.4826 * np.nanmedian(np.abs(reference - center), axis=0)
    fallback = np.nanstd(reference, axis=0, ddof=1)
    scale = np.where(np.isfinite(scale) & (scale > 1e-12), scale, fallback)
    scale = np.where(np.isfinite(scale) & (scale > 1e-12), scale, 1.0)
    transformed = (values - center) / scale
    return transformed, {"center": center, "scale": scale}


def load_classical() -> dict[str, dict]:
    frame = pd.read_csv(TABLE)
    frame = frame[frame["channel"] == "ch4"].copy()
    out = {}
    for bearing, group in frame.groupby("bearing", sort=False):
        group = group.sort_values("record_index")
        out[str(bearing)] = {
            "time": group["time_min"].to_numpy(dtype=float),
            "values": group[FEATURES].to_numpy(dtype=float),
        }
    return out


def fit_and_score(reference: np.ndarray, values: np.ndarray) -> tuple[np.ndarray, float]:
    ref_scaled, params = robust_feature_transform(reference, reference)
    values_scaled = (values - params["center"]) / params["scale"]
    model = LedoitWolf().fit(ref_scaled)
    score = np.sqrt(np.maximum(model.mahalanobis(values_scaled), 0.0))
    return score, float(model.shrinkage_)


def fixed_target_scores(data: dict[str, dict]) -> tuple[dict[str, dict], list[dict]]:
    scores = {}
    models = []
    for bearing, item in data.items():
        times = item["time"]
        mask = (times >= CAL_START_MIN) & (times < CAL_END_MIN)
        raw_score, shrinkage = fit_and_score(item["values"][mask], item["values"])
        smooth = pd.Series(raw_score).ewm(span=EWMA_SPAN, adjust=False).mean().to_numpy()
        z, center, scale = robust_z(smooth, times)
        scores[bearing] = {"time": times, "score": z}
        models.append(
            {
                "regime": "fixed_target",
                "bearing": bearing,
                "n_reference": int(mask.sum()),
                "shrinkage": shrinkage,
                "reference_center_score": center,
                "reference_mad_sigma": scale,
            }
        )
    return scores, models


def strict_external_scores(
    data: dict[str, dict], manifest: pd.DataFrame
) -> tuple[dict[str, dict], list[dict]]:
    scores = {}
    models = []
    train = manifest[manifest["split"] == "Training_set"]
    for series_id, train_frame in train.groupby("series"):
        refs = []
        for bearing in train_frame["bearing"]:
            item = data[bearing]
            mask = (item["time"] >= CAL_START_MIN) & (item["time"] < CAL_END_MIN)
            refs.append(item["values"][mask])
        reference = np.concatenate(refs, axis=0)
        ref_scaled, params = robust_feature_transform(reference, reference)
        model = LedoitWolf().fit(ref_scaled)
        series_bearings = manifest.loc[manifest["series"] == series_id, "bearing"]
        for bearing in series_bearings:
            item = data[bearing]
            scaled = (item["values"] - params["center"]) / params["scale"]
            raw_score = np.sqrt(np.maximum(model.mahalanobis(scaled), 0.0))
            smooth = pd.Series(raw_score).ewm(span=EWMA_SPAN, adjust=False).mean().to_numpy()
            scores[bearing] = {"time": item["time"], "score": smooth, "series": int(series_id)}
        models.append(
            {
                "regime": "strict_external",
                "series": int(series_id),
                "training_bearings": list(train_frame["bearing"]),
                "n_reference": int(len(reference)),
                "shrinkage": float(model.shrinkage_),
            }
        )
    return scores, models


def main() -> None:
    manifest = load_manifest()
    data = load_classical()
    fixed_scores, fixed_models = fixed_target_scores(data)
    fixed_frame, fixed_summary = evaluate_fixed_target(
        fixed_scores, manifest, "classical_multivariate_fixed_target"
    )
    external_scores, external_models = strict_external_scores(data, manifest)
    external_frame, external_summary = evaluate_strict_external(
        external_scores, manifest, "classical_multivariate_strict_external"
    )
    pd.concat([fixed_frame, external_frame], ignore_index=True).to_csv(
        RESULTS / "classical_multivariate_per_bearing.csv", index=False
    )
    pd.DataFrame(fixed_models + external_models).to_csv(
        RESULTS / "classical_multivariate_models.csv", index=False
    )
    decision = {
        "experiment": "AETHER-RECHECK-01-PRONOSTIA-CLASSICAL-MULTIVARIATE",
        "date": "2026-08-31",
        "features": FEATURES,
        "fixed_target_reference": fixed_summary,
        "strict_external_reference": external_summary,
        "limits": [
            "The 15-30 minute interval is an early-life proxy, not an independently certified normal interval.",
            "This baseline tests whether multivariate distance from early life explains the trend; it does not replace random-encoder controls.",
        ],
    }
    with (RESULTS / "CLASSICAL_MULTIVARIATE_DECISION.json").open("w", encoding="utf-8") as handle:
        json.dump(decision, handle, indent=2, ensure_ascii=False)
    print(json.dumps(decision, indent=2, ensure_ascii=False))


if __name__ == "__main__":
    main()


==> audit-supplement/scripts/audit_fixed_embedding_reference.py <==
#!/usr/bin/env python3
"""Rebuild PRONOSTIA Aether scores from fixed-time embedding references."""

from __future__ import annotations

import json
import math
import re
from pathlib import Path

import numpy as np
import pandas as pd
from scipy.linalg import solve
from scipy.stats import spearmanr
from sklearn.covariance import LedoitWolf, ledoit_wolf_shrinkage

from audit_pronostia import (
    CAL_END_MIN,
    CAL_START_MIN,
    EWMA_SPAN,
    MAX_CIRCULAR_SHIFTS,
    NOMINAL_END_MIN,
    PERSISTENCE,
    RNG_SEED,
    TARGET_WINDOW_FPR,
    bh_adjust,
    circular_pvalue,
    first_persistent,
    load_manifest,
    robust_z,
)


ROOT = Path(__file__).resolve().parents[1]
EMB_DIR = ROOT / "historical" / "03_outputs" / "aether_embeddings_regenerated"
RESULTS = ROOT / "results"


def fit_low_rank_ledoit_wolf(reference: np.ndarray) -> dict:
    reference = np.asarray(reference, dtype=np.float64)
    mean = reference.mean(axis=0)
    centered = reference - mean
    n, d = centered.shape
    shrinkage = float(ledoit_wolf_shrinkage(centered, assume_centered=True))
    mu = float(np.sum(centered * centered) / (n * d))
    lam = shrinkage * mu
    beta = (1.0 - shrinkage) / n
    if not np.isfinite(lam) or lam <= 0:
        raise ValueError(f"Invalid Ledoit-Wolf diagonal term: {lam}")
    gram_system = np.eye(n, dtype=np.float64) + (beta / lam) * (centered @ centered.T)
    return {
        "mean": mean,
        "centered_reference": centered,
        "shrinkage": shrinkage,
        "mu": mu,
        "lambda": lam,
        "beta": beta,
        "gram_system": gram_system,
    }


def low_rank_mahalanobis(model: dict, values: np.ndarray, batch_size: int = 512) -> np.ndarray:
    values = np.asarray(values, dtype=np.float64)
    reference = model["centered_reference"]
    lam = model["lambda"]
    beta = model["beta"]
    system = model["gram_system"]
    out = np.empty(len(values), dtype=np.float64)
    for start in range(0, len(values), batch_size):
        stop = min(start + batch_size, len(values))
        y = values[start:stop] - model["mean"]
        projections = y @ reference.T
        solved = solve(system, projections.T, assume_a="pos", check_finite=False).T
        quadratic = np.sum(y * y, axis=1) / lam
        quadratic -= (beta / (lam * lam)) * np.sum(projections * solved, axis=1)
        out[start:stop] = np.sqrt(np.maximum(quadratic, 0.0))
    return out


def numerical_check(reference: np.ndarray, values: np.ndarray) -> float:
    # A reduced dimension makes the dense direct inverse inexpensive while
    # checking the same algebra and shrinkage convention.
    reference_small = np.asarray(reference[:50, :64], dtype=np.float64)
    values_small = np.asarray(values[:20, :64], dtype=np.float64)
    direct = LedoitWolf(assume_centered=False).fit(reference_small)
    expected = np.sqrt(direct.mahalanobis(values_small))
    actual = low_rank_mahalanobis(fit_low_rank_ledoit_wolf(reference_small), values_small)
    denom = np.maximum(np.abs(expected), 1e-12)
    return float(np.max(np.abs(actual - expected) / denom))


def load_embeddings() -> dict[str, dict]:
    result = {}
    pattern = re.compile(r"emb_(Bearing\d+_\d+)_aether")
    for path in sorted(EMB_DIR.glob("emb_*_aether_v1_pth_ch4_regenerated.npy")):
        match = pattern.search(path.name)
        if not match:
            continue
        bearing = match.group(1)
        meta_path = EMB_DIR / path.name.replace("emb_", "meta_").replace(".npy", ".csv")
        meta = pd.read_csv(meta_path).sort_values("record_index")
        embeddings = np.load(path, mmap_mode="r")
        if len(meta) != len(embeddings):
            raise ValueError(f"Length mismatch for {bearing}")
        result[bearing] = {
            "time": meta["time_min"].to_numpy(dtype=float),
            "embedding": embeddings,
        }
    return result


def fixed_target_scores(embeddings: dict[str, dict]) -> tuple[dict[str, dict], list[dict], float]:
    scores = {}
    models = []
    max_check_error = 0.0
    for bearing, item in embeddings.items():
        times = item["time"]
        values = item["embedding"]
        ref_mask = (times >= CAL_START_MIN) & (times < CAL_END_MIN)
        reference = np.asarray(values[ref_mask], dtype=np.float64)
        model = fit_low_rank_ledoit_wolf(reference)
        check_error = numerical_check(reference, np.asarray(values[:20], dtype=np.float64))
        max_check_error = max(max_check_error, check_error)
        raw_score = low_rank_mahalanobis(model, values)
        smooth = pd.Series(raw_score).ewm(span=EWMA_SPAN, adjust=False).mean().to_numpy()
        z, center, scale = robust_z(smooth, times)
        scores[bearing] = {"time": times, "score": z}
        models.append(
            {
                "regime": "fixed_target",
                "bearing": bearing,
                "n_reference": int(len(reference)),
                "shrinkage": model["shrinkage"],
                "reference_center_score": center,
                "reference_mad_sigma": scale,
                "numerical_check_max_relative_error": check_error,
            }
        )
    return scores, models, max_check_error


def external_series_scores(
    embeddings: dict[str, dict], manifest: pd.DataFrame
) -> tuple[dict[str, dict], list[dict]]:
    available = set(embeddings)
    train = manifest[(manifest["split"] == "Training_set") & manifest["bearing"].isin(available)]
    scores = {}
    models = []
    for series_id, train_frame in train.groupby("series"):
        references = []
        for bearing in train_frame["bearing"]:
            item = embeddings[bearing]
            mask = (item["time"] >= CAL_START_MIN) & (item["time"] < CAL_END_MIN)
            references.append(np.asarray(item["embedding"][mask], dtype=np.float64))
        reference = np.concatenate(references, axis=0)
        model = fit_low_rank_ledoit_wolf(reference)
        series_bearings = manifest.loc[
            (manifest["series"] == series_id) & manifest["bearing"].isin(available), "bearing"
        ]
        for bearing in series_bearings:
            item = embeddings[bearing]
            raw_score = low_rank_mahalanobis(model, item["embedding"])
            smooth = pd.Series(raw_score).ewm(span=EWMA_SPAN, adjust=False).mean().to_numpy()
            scores[bearing] = {"time": item["time"], "score": smooth, "series": int(series_id)}
        models.append(
            {
                "regime": "strict_external",
                "series": int(series_id),
                "training_bearings": list(train_frame["bearing"]),
                "n_reference": int(len(reference)),
                "shrinkage": model["shrinkage"],
            }
        )
    return scores, models


def evaluate_fixed_target(
    scores: dict[str, dict], manifest: pd.DataFrame, regime: str
) -> tuple[pd.DataFrame, dict]:
    available = set(scores)
    train = list(
        manifest.loc[(manifest["split"] == "Training_set") & manifest["bearing"].isin(available), "bearing"]
    )
    validation = list(
        manifest.loc[(manifest["split"] == "Validation_Set") & manifest["bearing"].isin(available), "bearing"]
    )
    eol = manifest.set_index("bearing")["eol_time_min"].to_dict()
    train_nominal = []
    for bearing in train:
        item = scores[bearing]
        mask = (item["time"] >= CAL_END_MIN) & (item["time"] < NOMINAL_END_MIN)
        train_nominal.append(item["score"][mask])
    threshold = float(np.quantile(np.concatenate(train_nominal), 1.0 - TARGET_WINDOW_FPR))
    return evaluate_validation(scores, validation, eol, {None: threshold}, regime)


def evaluate_strict_external(
    scores: dict[str, dict], manifest: pd.DataFrame, regime: str
) -> tuple[pd.DataFrame, dict]:
    available = set(scores)
    train = manifest[(manifest["split"] == "Training_set") & manifest["bearing"].isin(available)]
    validation_frame = manifest[
        (manifest["split"] == "Validation_Set") & manifest["bearing"].isin(available)
    ]
    thresholds = {}
    for series_id, frame in train.groupby("series"):
        values = []
        for bearing in frame["bearing"]:
            item = scores[bearing]
            mask = (item["time"] >= CAL_END_MIN) & (item["time"] < NOMINAL_END_MIN)
            values.append(item["score"][mask])
        thresholds[int(series_id)] = float(
            np.quantile(np.concatenate(values), 1.0 - TARGET_WINDOW_FPR)
        )
    eol = manifest.set_index("bearing")["eol_time_min"].to_dict()
    return evaluate_validation(
        scores,
        list(validation_frame["bearing"]),
        eol,
        thresholds,
        regime,
    )


def evaluate_validation(
    scores: dict[str, dict],
    validation: list[str],
    eol: dict,
    thresholds: dict,
    regime: str,
) -> tuple[pd.DataFrame, dict]:
    rows = []
    trend_rows = []
    for idx, bearing in enumerate(validation):
        item = scores[bearing]
        key = item.get("series") if len(thresholds) > 1 else None
        threshold = thresholds[key]
        times = item["time"]
        values = item["score"]
        early = (times >= CAL_END_MIN) & (times < NOMINAL_END_MIN)
        late = times >= NOMINAL_END_MIN
        early_exceed = values[early] > threshold
        late_exceed = values[late] > threshold
        false_episode = first_persistent(early_exceed, PERSISTENCE) is not None
        late_idx = first_persistent(late_exceed, PERSISTENCE)
        late_times = times[late]
        detection_time = float(late_times[late_idx]) if late_idx is not None else math.nan
        late_detected = late_idx is not None
        rows.append(
            {
                "regime": regime,
                "bearing": bearing,
                "series": item.get("series", math.nan),
                "threshold": threshold,
                "validation_early_window_fpr": float(np.mean(early_exceed)),
                "false_alarm_episode_15_30min": false_episode,
                "late_detected_after_30min": late_detected,
                "operational_success": bool((not false_episode) and late_detected),
                "late_detection_time_min": detection_time,
                "late_lead_to_eol_min": float(eol[bearing] - detection_time) if late_detected else math.nan,
            }
        )

        trend_mask = times >= CAL_END_MIN
        trend_values = values[trend_mask]
        rho = float(spearmanr(trend_values, np.arange(len(trend_values))).statistic)
        p, n_shifts = circular_pvalue(trend_values, rho, RNG_SEED + 5000 + idx)
        trend_rows.append(
            {
                "regime": regime,
                "bearing": bearing,
                "spearman_rho": rho,
                "circular_shift_p_one_sided": p,
                "n_circular_shifts": n_shifts,
            }
        )

    frame = pd.DataFrame(rows)
    trends = pd.DataFrame(trend_rows)
    trends["circular_shift_p_fdr"] = bh_adjust(trends["circular_shift_p_one_sided"])
    frame = frame.merge(trends, on=["regime", "bearing"], how="left")
    successes = frame.loc[frame["operational_success"], "late_lead_to_eol_min"]
    summary = {
        "regime": regime,
        "n_validation": int(len(frame)),
        "mean_validation_early_window_fpr": float(frame["validation_early_window_fpr"].mean()),
        "false_alarm_episodes": int(frame["false_alarm_episode_15_30min"].sum()),
        "late_detections": int(frame["late_detected_after_30min"].sum()),
        "operational_successes": int(frame["operational_success"].sum()),
        "median_lead_min_success_only": float(successes.median()) if len(successes) else math.nan,
        "positive_rho": int((frame["spearman_rho"] > 0).sum()),
        "fdr_significant_positive": int(
            ((frame["spearman_rho"] > 0) & (frame["circular_shift_p_fdr"] < 0.05)).sum()
        ),
        "median_rho": float(frame["spearman_rho"].median()),
    }
    return frame, summary


def main() -> None:
    manifest = load_manifest()
    embeddings = load_embeddings()
    expected_validation = set(manifest.loc[manifest["split"] == "Validation_Set", "bearing"])
    expected_train = set(manifest.loc[manifest["split"] == "Training_set", "bearing"])

    fixed_scores, fixed_models, max_check = fixed_target_scores(embeddings)
    if max_check > 1e-6:
        raise RuntimeError(f"Low-rank Ledoit-Wolf check failed: {max_check}")
    fixed_frame, fixed_summary = evaluate_fixed_target(fixed_scores, manifest, "fixed_target")

    external_scores, external_models = external_series_scores(embeddings, manifest)
    external_frame, external_summary = evaluate_strict_external(
        external_scores, manifest, "strict_external"
    )

    combined = pd.concat([fixed_frame, external_frame], ignore_index=True)
    combined.to_csv(RESULTS / "fixed_embedding_reference_per_bearing.csv", index=False)
    pd.DataFrame(fixed_models + external_models).to_csv(
        RESULTS / "fixed_embedding_reference_models.csv", index=False
    )
    decision = {
        "experiment": "AETHER-RECHECK-01-PRONOSTIA-FIXED-EMBEDDINGS",
        "date": "2026-08-31",
        "numerical_check_max_relative_error": max_check,
        "available_training_bearings": sorted(expected_train.intersection(embeddings)),
        "missing_training_bearings": sorted(expected_train.difference(embeddings)),
        "available_validation_bearings": sorted(expected_validation.intersection(embeddings)),
        "missing_validation_bearings": sorted(expected_validation.difference(embeddings)),
        "fixed_target_reference": fixed_summary,
        "strict_external_reference": external_summary,
        "limits": [
            "Only 9 of 11 validation bearings have preserved embeddings.",
            "The 15-30 minute interval is an early-life proxy, not an independently certified normal interval.",
            "This audit tests the trained Aether embeddings only; encoder specificity still requires random and ImageNet embeddings.",
        ],
    }
    with (RESULTS / "FIXED_EMBEDDING_DECISION.json").open("w", encoding="utf-8") as handle:
        json.dump(decision, handle, indent=2, ensure_ascii=False)
    print(json.dumps(decision, indent=2, ensure_ascii=False))


if __name__ == "__main__":
    main()


==> audit-supplement/scripts/audit_ims4_equal_fpr.py <==
#!/usr/bin/env python3
"""Audit IMS-4 LIGO/Aether versus ImageNet at equal realized false-positive rates."""

from __future__ import annotations

import json
from pathlib import Path

import numpy as np
import pandas as pd
from sklearn.metrics import roc_auc_score


ROOT = Path(__file__).resolve().parents[1]
IMS = ROOT / "ims"
RESULTS = ROOT / "results"
MODELS = ("ligo", "imagenet")
TARGET_FPRS = (0.001, 0.005, 0.01, 0.02, 0.05)
N_BOOT = 5_000
SEED = 20_260_831


def ci(values: np.ndarray) -> tuple[float, float]:
    return tuple(float(x) for x in np.quantile(values, [0.025, 0.975]))


def model_paths(model: str) -> tuple[Path, Path]:
    parquet = list(IMS.glob(f"ims_4th_test_{model}_*_windows.parquet"))
    metrics = list(IMS.glob(f"ims_4th_test_{model}_*_metrics.json"))
    if len(parquet) != 1 or len(metrics) != 1:
        raise RuntimeError(f"Expected one parquet and one metrics file for {model}")
    return parquet[0], metrics[0]


def record_matrix(df: pd.DataFrame, label: int) -> tuple[np.ndarray, np.ndarray]:
    part = df[(df["split"] == "test") & (df["label"] == label)]
    groups = list(part.sort_values(["record_id", "win_idx"]).groupby("record_id"))
    ids = np.asarray([record_id for record_id, _ in groups])
    matrix = np.stack([group["S_maha"].to_numpy() for _, group in groups])
    return ids, matrix


def threshold(scores: np.ndarray, target_fpr: float) -> float:
    # Strict exceedance reproduces the historical implementation. `higher`
    # makes the empirical occupancy no larger than the requested target.
    return float(np.quantile(scores, 1.0 - target_fpr, method="higher"))


def main() -> None:
    RESULTS.mkdir(exist_ok=True)
    frames: dict[str, pd.DataFrame] = {}
    metrics: dict[str, dict] = {}
    matrices: dict[str, dict[int, np.ndarray]] = {}
    record_ids: dict[str, dict[int, np.ndarray]] = {}

    columns = ["record_id", "label", "split", "win_idx", "S_maha"]
    for model in MODELS:
        parquet_path, metrics_path = model_paths(model)
        frames[model] = pd.read_parquet(parquet_path, columns=columns)
        metrics[model] = json.loads(metrics_path.read_text())
        matrices[model] = {}
        record_ids[model] = {}
        for label in (0, 1):
            ids, matrix = record_matrix(frames[model], label)
            record_ids[model][label] = ids
            matrices[model][label] = matrix
            if matrix.shape != (250, 31):
                raise AssertionError((model, label, matrix.shape))

    for label in (0, 1):
        if not np.array_equal(record_ids["ligo"][label], record_ids["imagenet"][label]):
            raise AssertionError(f"Record IDs differ between encoders for label={label}")

    # Reproduce historical fixed-P0-threshold numbers exactly from window data.
    historical_rows = []
    sensitivity_rows = []
    for model in MODELS:
        df = frames[model]
        m = metrics[model]
        tau = float(m["tau"])
        p0 = df[(df["split"] == "p0") & (df["label"] == 0)]
        nom = df[(df["split"] == "test") & (df["label"] == 0)]
        abn = df[(df["split"] == "test") & (df["label"] == 1)]
        p0_hits = int((p0["S_maha"] > tau).sum())
        nom_hits = int((nom["S_maha"] > tau).sum())
        abn_hits = int((abn["S_maha"] > tau).sum())
        nom_record_hits = int(nom.assign(hit=nom["S_maha"] > tau).groupby("record_id")["hit"].max().sum())
        abn_record_hits = int(abn.assign(hit=abn["S_maha"] > tau).groupby("record_id")["hit"].max().sum())
        row = {
            "model": model,
            "tau": tau,
            "p0_hits": p0_hits,
            "p0_windows": len(p0),
            "nominal_hits": nom_hits,
            "nominal_windows": len(nom),
            "abnormal_hits": abn_hits,
            "abnormal_windows": len(abn),
            "nominal_record_any_hits": nom_record_hits,
            "abnormal_record_any_hits": abn_record_hits,
            "nominal_tail": nom_hits / len(nom),
            "abnormal_tail": abn_hits / len(abn),
            "enrichment": (abn_hits / len(abn)) / (nom_hits / len(nom)),
            "published_nominal_tail": m["test_tail_p_nom"],
            "published_abnormal_tail": m["test_tail_p_abn"],
            "published_enrichment": m["Lambda_tail"],
        }
        historical_rows.append(row)
        if model == "ligo":
            for hypothetical_nominal_hits in (1, 2, 4, 8, 16, 31, 62, 124, 273):
                sensitivity_rows.append(
                    {
                        "abnormal_hits_fixed": abn_hits,
                        "hypothetical_nominal_hits": hypothetical_nominal_hits,
                        "enrichment_same_denominator": abn_hits / hypothetical_nominal_hits,
                    }
                )

    historical = pd.DataFrame(historical_rows)
    historical.to_csv(RESULTS / "ims4_historical_reproduction.csv", index=False)
    pd.DataFrame(sensitivity_rows).to_csv(
        RESULTS / "ims4_enrichment_denominator_sensitivity.csv", index=False
    )

    # Point estimates at equal realized held-out-nominal FPR.
    equal_rows = []
    for target_fpr in TARGET_FPRS:
        for model in MODELS:
            nom = matrices[model][0]
            abn = matrices[model][1]
            tau = threshold(nom.ravel(), target_fpr)
            nom_hit = nom > tau
            abn_hit = abn > tau
            equal_rows.append(
                {
                    "target_fpr": target_fpr,
                    "model": model,
                    "tau": tau,
                    "nominal_hits": int(nom_hit.sum()),
                    "nominal_windows": nom_hit.size,
                    "realized_nominal_fpr": float(nom_hit.mean()),
                    "abnormal_hits": int(abn_hit.sum()),
                    "abnormal_windows": abn_hit.size,
                    "abnormal_window_tail": float(abn_hit.mean()),
                    "tail_enrichment": float(abn_hit.mean() / nom_hit.mean()),
                    "nominal_record_any_rate": float(nom_hit.any(axis=1).mean()),
                    "abnormal_record_any_rate": float(abn_hit.any(axis=1).mean()),
                    "nominal_record_two_plus_rate": float((nom_hit.sum(axis=1) >= 2).mean()),
                    "abnormal_record_two_plus_rate": float((abn_hit.sum(axis=1) >= 2).mean()),
                }
            )
    equal = pd.DataFrame(equal_rows)
    equal.to_csv(RESULTS / "ims4_equal_fpr.csv", index=False)

    # Paired cluster bootstrap. Thresholds are re-estimated within each nominal
    # record resample; paired indices preserve the encoder comparison.
    rng = np.random.default_rng(SEED)
    boot_nom_indices = rng.integers(0, 250, size=(N_BOOT, 250))
    boot_abn_indices = rng.integers(0, 250, size=(N_BOOT, 250))
    bootstrap_rows = []
    for target_fpr in TARGET_FPRS:
        model_tails = {model: np.empty(N_BOOT) for model in MODELS}
        model_any = {model: np.empty(N_BOOT) for model in MODELS}
        model_two = {model: np.empty(N_BOOT) for model in MODELS}
        for b in range(N_BOOT):
            nom_idx = boot_nom_indices[b]
            abn_idx = boot_abn_indices[b]
            for model in MODELS:
                nom = matrices[model][0][nom_idx]
                abn = matrices[model][1][abn_idx]
                tau = threshold(nom.ravel(), target_fpr)
                hits = abn > tau
                model_tails[model][b] = hits.mean()
                model_any[model][b] = hits.any(axis=1).mean()
                model_two[model][b] = (hits.sum(axis=1) >= 2).mean()

        for measure, values in (
            ("abnormal_window_tail", model_tails),
            ("abnormal_record_any_rate", model_any),
            ("abnormal_record_two_plus_rate", model_two),
        ):
            ligo_lo, ligo_hi = ci(values["ligo"])
            image_lo, image_hi = ci(values["imagenet"])
            diff = values["ligo"] - values["imagenet"]
            diff_lo, diff_hi = ci(diff)
            bootstrap_rows.append(
                {
                    "target_fpr": target_fpr,
                    "measure": measure,
                    "ligo_mean": float(values["ligo"].mean()),
                    "ligo_ci_low": ligo_lo,
                    "ligo_ci_high": ligo_hi,
                    "imagenet_mean": float(values["imagenet"].mean()),
                    "imagenet_ci_low": image_lo,
                    "imagenet_ci_high": image_hi,
                    "difference_mean": float(diff.mean()),
                    "difference_ci_low": diff_lo,
                    "difference_ci_high": diff_hi,
                    "bootstrap_probability_ligo_gt_imagenet": float((diff > 0).mean()),
                }
            )
    bootstrap = pd.DataFrame(bootstrap_rows)
    bootstrap.to_csv(RESULTS / "ims4_equal_fpr_cluster_bootstrap.csv", index=False)

    # q95 record AUC and paired record bootstrap.
    q95 = {
        model: {
            label: np.quantile(matrices[model][label], 0.95, axis=1)
            for label in (0, 1)
        }
        for model in MODELS
    }
    auc_point = {}
    auc_boot = {model: np.empty(N_BOOT) for model in MODELS}
    labels = np.r_[np.zeros(250), np.ones(250)]
    for model in MODELS:
        auc_point[model] = float(roc_auc_score(labels, np.r_[q95[model][0], q95[model][1]]))
    for b in range(N_BOOT):
        nom_idx = boot_nom_indices[b]
        abn_idx = boot_abn_indices[b]
        for model in MODELS:
            scores = np.r_[q95[model][0][nom_idx], q95[model][1][abn_idx]]
            auc_boot[model][b] = roc_auc_score(labels, scores)
    auc_diff = auc_boot["ligo"] - auc_boot["imagenet"]
    auc_rows = []
    for model in MODELS:
        lo, hi = ci(auc_boot[model])
        auc_rows.append(
            {
                "model": model,
                "auc_q95": auc_point[model],
                "published_auc_q95": metrics[model]["auc_rec_p95"],
                "bootstrap_mean": float(auc_boot[model].mean()),
                "ci_low": lo,
                "ci_high": hi,
            }
        )
    pd.DataFrame(auc_rows).to_csv(RESULTS / "ims4_record_auc_bootstrap.csv", index=False)

    decision = {
        "scope": "IMS-4 only",
        "status": "post-hoc diagnostic after published threshold mismatch was observed",
        "n_records_per_class": 250,
        "windows_per_record": 31,
        "historical": historical.to_dict(orient="records"),
        "equal_fpr": equal.to_dict(orient="records"),
        "equal_fpr_cluster_bootstrap": bootstrap.to_dict(orient="records"),
        "record_auc": auc_rows,
        "record_auc_difference_ligo_minus_imagenet": {
            "point": auc_point["ligo"] - auc_point["imagenet"],
            "bootstrap_mean": float(auc_diff.mean()),
            "ci_low": ci(auc_diff)[0],
            "ci_high": ci(auc_diff)[1],
            "bootstrap_probability_positive": float((auc_diff > 0).mean()),
        },
        "interpretation": {
            "supported": (
                "Within this selected IMS-4 trajectory, the preserved LIGO/Aether "
                "representation separates the predefined late abnormal block from the "
                "held-out nominal block much better than the ImageNet representation, "
                "including at equal realized nominal window occupancy."
            ),
            "not_supported": (
                "The audit does not establish a universal transient detector, an "
                "operational prospective alarm, or generality across intermittent-fault "
                "regimes. The equal-FPR thresholds use the held-out nominal set and the "
                "effect is from one IMS trajectory."
            ),
        },
    }
    (RESULTS / "IMS4_EQUAL_FPR_DECISION.json").write_text(
        json.dumps(decision, indent=2, allow_nan=False) + "\n"
    )

    print(historical[["model", "nominal_hits", "abnormal_hits", "enrichment"]].to_string(index=False))
    print("\nEqual realized FPR point estimates:")
    print(
        equal[
            [
                "target_fpr",
                "model",
                "realized_nominal_fpr",
                "abnormal_window_tail",
                "abnormal_record_any_rate",
            ]
        ].to_string(index=False)
    )
    print("\nRecord q95 AUC:")
    print(pd.DataFrame(auc_rows).to_string(index=False))
    print("\nAUC difference CI:", ci(auc_diff))


if __name__ == "__main__":
    main()


==> audit-supplement/scripts/audit_ims_all_equal_fpr.py <==
#!/usr/bin/env python3
"""Paired record-bootstrap audit for all preserved IMS controlled splits."""

from __future__ import annotations

import json
from pathlib import Path

import numpy as np
import pandas as pd
from sklearn.metrics import roc_auc_score


ROOT = Path(__file__).resolve().parents[1]
IMS = ROOT / "ims"
RESULTS = ROOT / "results"
RUNS = ("1st", "2nd", "4th")
MODELS = ("ligo", "imagenet")
TARGET_FPRS = (0.001, 0.005, 0.01, 0.02, 0.05)
N_BOOT = 5_000
SEED = 20_260_831


def interval(x: np.ndarray) -> tuple[float, float]:
    low, high = np.quantile(x, (0.025, 0.975))
    return float(low), float(high)


def one_path(pattern: str) -> Path:
    paths = list(IMS.glob(pattern))
    if len(paths) != 1:
        raise RuntimeError(f"Expected one match for {pattern}, found {paths}")
    return paths[0]


def threshold(x: np.ndarray, fpr: float) -> float:
    return float(np.quantile(x, 1.0 - fpr, method="higher"))


def matrices(df: pd.DataFrame) -> dict[int, tuple[np.ndarray, np.ndarray]]:
    result = {}
    for label in (0, 1):
        part = df[(df["split"] == "test") & (df["label"] == label)]
        grouped = list(part.sort_values(["record_id", "win_idx"]).groupby("record_id"))
        ids = np.asarray([record_id for record_id, _ in grouped])
        scores = np.stack([group["S_maha"].to_numpy() for _, group in grouped])
        if scores.shape != (250, 31):
            raise AssertionError(scores.shape)
        result[label] = ids, scores
    return result


def main() -> None:
    rng = np.random.default_rng(SEED)
    # Paired indices are shared across encoder models and across thresholds.
    boot_nom = rng.integers(0, 250, size=(N_BOOT, 250))
    boot_abn = rng.integers(0, 250, size=(N_BOOT, 250))

    historical_rows = []
    point_rows = []
    bootstrap_rows = []
    auc_rows = []
    auc_diff_rows = []

    for run in RUNS:
        data = {}
        meta = {}
        frames = {}
        for model in MODELS:
            parquet = one_path(f"ims_{run}_test_{model}_*_windows.parquet")
            metric_path = one_path(f"ims_{run}_test_{model}_*_metrics.json")
            df = pd.read_parquet(
                parquet, columns=["record_id", "label", "split", "win_idx", "S_maha"]
            )
            frames[model] = df
            data[model] = matrices(df)
            meta[model] = json.loads(metric_path.read_text())

        for label in (0, 1):
            if not np.array_equal(data["ligo"][label][0], data["imagenet"][label][0]):
                raise AssertionError(f"Unpaired record IDs: run={run}, label={label}")

        # Historical P0 thresholds: this is the prospective/transfer calibration check.
        for model in MODELS:
            df = frames[model]
            tau = float(meta[model]["tau"])
            p0 = df[(df["split"] == "p0") & (df["label"] == 0)]["S_maha"].to_numpy()
            nom = data[model][0][1]
            abn = data[model][1][1]
            p0_hits = int((p0 > tau).sum())
            nom_hits = int((nom > tau).sum())
            abn_hits = int((abn > tau).sum())
            historical_rows.append(
                {
                    "run": run,
                    "model": model,
                    "tau_p0": tau,
                    "p0_hits": p0_hits,
                    "p0_windows": p0.size,
                    "heldout_nominal_hits": nom_hits,
                    "heldout_nominal_windows": nom.size,
                    "realized_heldout_nominal_fpr": nom_hits / nom.size,
                    "abnormal_hits": abn_hits,
                    "abnormal_windows": abn.size,
                    "abnormal_tail": abn_hits / abn.size,
                    "tail_enrichment": (abn_hits / abn.size) / (nom_hits / nom.size),
                    "published_tail_enrichment": meta[model]["Lambda_tail"],
                }
            )

        # Record AUC with paired bootstrap.
        labels = np.r_[np.zeros(250), np.ones(250)]
        auc_samples = {model: np.empty(N_BOOT) for model in MODELS}
        auc_points = {}
        q95 = {}
        for model in MODELS:
            q95[model] = {
                label: np.quantile(data[model][label][1], 0.95, axis=1)
                for label in (0, 1)
            }
            auc_points[model] = float(
                roc_auc_score(labels, np.r_[q95[model][0], q95[model][1]])
            )
        for b in range(N_BOOT):
            for model in MODELS:
                scores = np.r_[
                    q95[model][0][boot_nom[b]], q95[model][1][boot_abn[b]]
                ]
                auc_samples[model][b] = roc_auc_score(labels, scores)
        for model in MODELS:
            lo, hi = interval(auc_samples[model])
            auc_rows.append(
                {
                    "run": run,
                    "model": model,
                    "auc_q95": auc_points[model],
                    "published_auc_q95": meta[model]["auc_rec_p95"],
                    "ci_low": lo,
                    "ci_high": hi,
                }
            )
        auc_difference = auc_samples["ligo"] - auc_samples["imagenet"]
        lo, hi = interval(auc_difference)
        auc_diff_rows.append(
            {
                "run": run,
                "point_difference": auc_points["ligo"] - auc_points["imagenet"],
                "ci_low": lo,
                "ci_high": hi,
                "bootstrap_probability_positive": float((auc_difference > 0).mean()),
            }
        )

        # Post-hoc equal-realized-FPR diagnostic with thresholds re-estimated in
        # every nominal cluster-bootstrap sample.
        for target_fpr in TARGET_FPRS:
            for model in MODELS:
                nom = data[model][0][1]
                abn = data[model][1][1]
                tau = threshold(nom.ravel(), target_fpr)
                nom_hits = nom > tau
                abn_hits = abn > tau
                point_rows.append(
                    {
                        "run": run,
                        "target_fpr": target_fpr,
                        "model": model,
                        "tau_heldout_nominal": tau,
                        "realized_nominal_fpr": float(nom_hits.mean()),
                        "nominal_hits": int(nom_hits.sum()),
                        "abnormal_window_tail": float(abn_hits.mean()),
                        "abnormal_hits": int(abn_hits.sum()),
                        "nominal_record_any_rate": float(nom_hits.any(axis=1).mean()),
                        "abnormal_record_any_rate": float(abn_hits.any(axis=1).mean()),
                        "abnormal_record_two_plus_rate": float(
                            (abn_hits.sum(axis=1) >= 2).mean()
                        ),
                    }
                )

            samples = {
                measure: {model: np.empty(N_BOOT) for model in MODELS}
                for measure in ("window_tail", "record_any", "record_two_plus")
            }
            for b in range(N_BOOT):
                for model in MODELS:
                    nominal = data[model][0][1][boot_nom[b]]
                    abnormal = data[model][1][1][boot_abn[b]]
                    tau = threshold(nominal.ravel(), target_fpr)
                    hits = abnormal > tau
                    samples["window_tail"][model][b] = hits.mean()
                    samples["record_any"][model][b] = hits.any(axis=1).mean()
                    samples["record_two_plus"][model][b] = (
                        hits.sum(axis=1) >= 2
                    ).mean()

            for measure, model_samples in samples.items():
                difference = model_samples["ligo"] - model_samples["imagenet"]
                ligo_lo, ligo_hi = interval(model_samples["ligo"])
                image_lo, image_hi = interval(model_samples["imagenet"])
                diff_lo, diff_hi = interval(difference)
                bootstrap_rows.append(
                    {
                        "run": run,
                        "target_fpr": target_fpr,
                        "measure": measure,
                        "ligo_mean": float(model_samples["ligo"].mean()),
                        "ligo_ci_low": ligo_lo,
                        "ligo_ci_high": ligo_hi,
                        "imagenet_mean": float(model_samples["imagenet"].mean()),
                        "imagenet_ci_low": image_lo,
                        "imagenet_ci_high": image_hi,
                        "difference_mean": float(difference.mean()),
                        "difference_ci_low": diff_lo,
                        "difference_ci_high": diff_hi,
                        "bootstrap_probability_ligo_gt_imagenet": float(
                            (difference > 0).mean()
                        ),
                    }
                )

    historical = pd.DataFrame(historical_rows)
    point = pd.DataFrame(point_rows)
    bootstrap = pd.DataFrame(bootstrap_rows)
    auc = pd.DataFrame(auc_rows)
    auc_diff = pd.DataFrame(auc_diff_rows)
    historical.to_csv(RESULTS / "ims_all_historical_thresholds.csv", index=False)
    point.to_csv(RESULTS / "ims_all_equal_fpr.csv", index=False)
    bootstrap.to_csv(RESULTS / "ims_all_equal_fpr_cluster_bootstrap.csv", index=False)
    auc.to_csv(RESULTS / "ims_all_record_auc_bootstrap.csv", index=False)
    auc_diff.to_csv(RESULTS / "ims_all_record_auc_differences.csv", index=False)

    decision = {
        "scope": "IMS controlled splits: 1st, 2nd, and 4th tests",
        "status": "equal-realized-FPR analysis is post-hoc and target-nominal calibrated",
        "historical_thresholds": historical.to_dict(orient="records"),
        "equal_fpr_points": point.to_dict(orient="records"),
        "equal_fpr_cluster_bootstrap": bootstrap.to_dict(orient="records"),
        "record_auc": auc.to_dict(orient="records"),
        "record_auc_differences": auc_diff.to_dict(orient="records"),
        "conclusions": {
            "representation_signal": (
                "A LIGO/Aether-versus-ImageNet contrast is present within all three "
                "controlled splits after target-nominal recalibration, strongest in the "
                "2nd and 4th tests."
            ),
            "calibration_transfer": (
                "The P0 q=0.999 thresholds do not maintain a common 0.1% false-positive "
                "rate on held-out nominal records; therefore published enrichment values "
                "cannot be compared as if their denominators were fixed by construction."
            ),
            "limits": (
                "These are three trajectories from one benchmark and only one generic "
                "learned-representation baseline. They do not identify the mechanism or "
                "show superiority over classical vibration features or random encoders."
            ),
        },
    }
    (RESULTS / "IMS_ALL_EQUAL_FPR_DECISION.json").write_text(
        json.dumps(decision, indent=2, allow_nan=False) + "\n"
    )

    print("Historical transferred thresholds:")
    print(
        historical[
            [
                "run",
                "model",
                "realized_heldout_nominal_fpr",
                "abnormal_tail",
                "tail_enrichment",
            ]
        ].to_string(index=False)
    )
    print("\nEqual-FPR 0.1% points:")
    print(
        point[point["target_fpr"] == 0.001][
            ["run", "model", "realized_nominal_fpr", "abnormal_window_tail"]
        ].to_string(index=False)
    )
    print("\nRecord AUC differences:")
    print(auc_diff.to_string(index=False))


if __name__ == "__main__":
    main()


==> audit-supplement/scripts/audit_ims_classical.py <==
#!/usr/bin/env python3
"""Matched classical baselines for the preserved IMS controlled splits."""

from __future__ import annotations

import json
from pathlib import Path

import numpy as np
import pandas as pd
from scipy.signal import hilbert, resample_poly
from scipy.stats import kurtosis, skew
from sklearn.covariance import LedoitWolf
from sklearn.metrics import roc_auc_score


ROOT = Path(__file__).resolve().parents[1]
IMS = ROOT / "ims"
RAW = IMS / "raw"
RESULTS = ROOT / "results"
RUNS = ("1st", "2nd", "4th")
MODELS = ("ligo", "imagenet")
RESAMPLE_VARIANTS = ("full_20480", "crop_20000")
TARGET_FPRS = (0.001, 0.005, 0.01, 0.02, 0.05)
N_BOOT = 5_000
SEED = 20_260_831
RAW_FEATURES = (
    "rms",
    "peak",
    "crest_factor",
    "kurtosis",
    "skewness",
    "std",
    "mean_abs",
    "envelope_rms",
    "spectral_entropy",
    "bandwidth_hz",
)
SHAPE_FEATURES = (
    "peak",
    "crest_factor",
    "kurtosis",
    "skewness",
    "spectral_entropy",
    "bandwidth_hz",
)


def one_path(pattern: str) -> Path:
    paths = list(IMS.glob(pattern))
    if len(paths) != 1:
        raise RuntimeError(f"Expected one path for {pattern}: {paths}")
    return paths[0]


def raw_directory(run: str) -> Path:
    return {
        "1st": RAW / "1st_test",
        "2nd": RAW / "2nd_test",
        "4th": RAW / "4th_test" / "txt",
    }[run]


def manifest(run: str) -> pd.DataFrame:
    path = one_path(f"ims_{run}_test_ligo_*windows.parquet")
    frame = pd.read_parquet(
        path, columns=["record_id", "path", "split", "label", "dt"]
    ).drop_duplicates("record_id")
    frame = frame.sort_values("record_id").reset_index(drop=True)
    frame["basename"] = frame["path"].map(lambda value: Path(value).name)
    if len(frame) != 620:
        raise AssertionError((run, len(frame)))
    missing = [name for name in frame["basename"] if not (raw_directory(run) / name).exists()]
    if missing:
        raise FileNotFoundError(missing[:5])
    return frame


def windows(signal: np.ndarray, variant: str) -> np.ndarray:
    if variant == "crop_20000":
        signal = signal[:20_000]
    elif variant != "full_20480":
        raise ValueError(variant)
    downsampled = resample_poly(signal, 512, 2_500)
    view = np.lib.stride_tricks.sliding_window_view(downsampled, 256)[::128]
    if len(view) < 31:
        raise AssertionError((variant, len(downsampled), len(view)))
    return np.asarray(view[:31])


def feature_matrix(wave_windows: np.ndarray, standardized: bool) -> np.ndarray:
    x = wave_windows.astype(np.float64, copy=True)
    if standardized:
        x -= x.mean(axis=1, keepdims=True)
        scale = x.std(axis=1, keepdims=True)
        x /= np.where(scale > 1e-12, scale, 1.0)

    rms = np.sqrt(np.mean(x * x, axis=1))
    peak = np.max(np.abs(x), axis=1)
    crest = peak / np.maximum(rms, 1e-12)
    kurt = kurtosis(x, axis=1, fisher=False, bias=False)
    skewness = skew(x, axis=1, bias=False)
    std = np.std(x, axis=1, ddof=1)
    mean_abs = np.mean(np.abs(x), axis=1)
    envelope_rms = np.sqrt(np.mean(np.abs(hilbert(x, axis=1)) ** 2, axis=1))

    tapered = x * np.hanning(x.shape[1])[None, :]
    power = np.abs(np.fft.rfft(tapered, axis=1)) ** 2
    probability = power / np.maximum(power.sum(axis=1, keepdims=True), 1e-24)
    entropy = -np.sum(probability * np.log(np.maximum(probability, 1e-24)), axis=1)
    entropy /= np.log(power.shape[1])
    frequency = np.fft.rfftfreq(x.shape[1], d=1.0 / 4_096.0)
    centroid = np.sum(probability * frequency[None, :], axis=1)
    bandwidth = np.sqrt(
        np.sum(probability * (frequency[None, :] - centroid[:, None]) ** 2, axis=1)
    )

    all_features = np.column_stack(
        [rms, peak, crest, kurt, skewness, std, mean_abs, envelope_rms, entropy, bandwidth]
    )
    if standardized:
        return all_features[:, [1, 2, 3, 4, 8, 9]]
    return all_features


def extract_all() -> tuple[pd.DataFrame, dict]:
    manifest_rows = []
    extracted = {}
    for run in RUNS:
        records = manifest(run)
        manifest_rows.append(records.assign(run=run))
        extracted[run] = {
            variant: {
                "raw": np.empty((620, 31, len(RAW_FEATURES))),
                "shape": np.empty((620, 31, len(SHAPE_FEATURES))),
            }
            for variant in RESAMPLE_VARIANTS
        }
        directory = raw_directory(run)
        for index, name in enumerate(records["basename"]):
            signal = np.loadtxt(directory / name, usecols=(0,))
            for variant in RESAMPLE_VARIANTS:
                wave_windows = windows(signal, variant)
                extracted[run][variant]["raw"][index] = feature_matrix(
                    wave_windows, standardized=False
                )
                extracted[run][variant]["shape"][index] = feature_matrix(
                    wave_windows, standardized=True
                )
        print(f"Extracted classical features: IMS {run} test", flush=True)
    return pd.concat(manifest_rows, ignore_index=True), extracted


def robust_transform(reference: np.ndarray, values: np.ndarray) -> np.ndarray:
    center = np.median(reference, axis=0)
    scale = 1.4826 * np.median(np.abs(reference - center), axis=0)
    fallback = np.std(reference, axis=0, ddof=1)
    scale = np.where(np.isfinite(scale) & (scale > 1e-12), scale, fallback)
    scale = np.where(np.isfinite(scale) & (scale > 1e-12), scale, 1.0)
    return (values - center) / scale


def fit_scores(features: np.ndarray, p0_mask: np.ndarray) -> tuple[np.ndarray, float]:
    reference = features[p0_mask].reshape(-1, features.shape[-1])
    reference_scaled = robust_transform(reference, reference)
    all_scaled = robust_transform(reference, features.reshape(-1, features.shape[-1]))
    model = LedoitWolf().fit(reference_scaled)
    score = np.sqrt(np.maximum(model.mahalanobis(all_scaled), 0.0))
    return score.reshape(features.shape[:2]), float(model.shrinkage_)


def preserved_scores(run: str, model: str, records: pd.DataFrame) -> np.ndarray:
    path = one_path(f"ims_{run}_test_{model}_*windows.parquet")
    frame = pd.read_parquet(path, columns=["record_id", "win_idx", "S_maha"])
    grouped = {
        record_id: group.sort_values("win_idx")["S_maha"].to_numpy()
        for record_id, group in frame.groupby("record_id")
    }
    result = np.stack([grouped[record_id] for record_id in records["record_id"]])
    if result.shape != (620, 31):
        raise AssertionError(result.shape)
    return result


def empirical_threshold(scores: np.ndarray, fpr: float) -> float:
    return float(np.quantile(scores, 1.0 - fpr, method="higher"))


def interval(values: np.ndarray) -> tuple[float, float]:
    return tuple(float(x) for x in np.quantile(values, (0.025, 0.975)))


def records_for_json(frame: pd.DataFrame) -> list[dict]:
    return frame.astype(object).where(pd.notna(frame), None).to_dict(orient="records")


def main() -> None:
    RESULTS.mkdir(exist_ok=True)
    combined_manifest, features = extract_all()
    combined_manifest.to_csv(RESULTS / "ims_classical_record_manifest.csv", index=False)

    score_sets = {}
    model_rows = []
    one_feature_rows = []
    for run in RUNS:
        records = combined_manifest[combined_manifest["run"] == run].reset_index(drop=True)
        p0 = records["split"].eq("p0").to_numpy()
        test_nom = records["split"].eq("test").to_numpy() & records["label"].eq(0).to_numpy()
        test_abn = records["split"].eq("test").to_numpy() & records["label"].eq(1).to_numpy()
        score_sets[run] = {
            "ligo": preserved_scores(run, "ligo", records),
            "imagenet": preserved_scores(run, "imagenet", records),
        }
        for variant in RESAMPLE_VARIANTS:
            for representation in ("raw", "shape"):
                method = f"classical_{representation}_{variant}"
                scores, shrinkage = fit_scores(features[run][variant][representation], p0)
                score_sets[run][method] = scores
                model_rows.append(
                    {
                        "run": run,
                        "method": method,
                        "n_features": features[run][variant][representation].shape[-1],
                        "n_p0_windows": int(p0.sum() * 31),
                        "shrinkage": shrinkage,
                    }
                )

            # Locked one-feature, unsupervised absolute robust deviations.
            raw_values = features[run][variant]["raw"]
            for feature_name, feature_index in (("rms", 0), ("kurtosis", 3)):
                reference = raw_values[p0, :, feature_index].ravel()
                center = float(np.median(reference))
                scale = float(1.4826 * np.median(np.abs(reference - center)))
                if not np.isfinite(scale) or scale <= 1e-12:
                    scale = float(np.std(reference, ddof=1))
                scores = np.abs((raw_values[:, :, feature_index] - center) / scale)
                score_sets[run][f"{feature_name}_{variant}"] = scores
                q95 = np.quantile(scores, 0.95, axis=1)
                labels = records.loc[test_nom | test_abn, "label"].to_numpy()
                one_feature_rows.append(
                    {
                        "run": run,
                        "variant": variant,
                        "feature": feature_name,
                        "auc_q95": roc_auc_score(labels, q95[test_nom | test_abn]),
                    }
                )

    pd.DataFrame(model_rows).to_csv(RESULTS / "ims_classical_models.csv", index=False)
    pd.DataFrame(one_feature_rows).to_csv(
        RESULTS / "ims_classical_one_feature_auc.csv", index=False
    )

    historical_rows = []
    equal_rows = []
    equal_bootstrap_rows = []
    auc_rows = []
    auc_difference_rows = []
    rng = np.random.default_rng(SEED)
    boot_nom = rng.integers(0, 250, size=(N_BOOT, 250))
    boot_abn = rng.integers(0, 250, size=(N_BOOT, 250))

    primary_methods = (
        "ligo",
        "imagenet",
        "classical_raw_full_20480",
        "classical_raw_crop_20000",
        "classical_shape_full_20480",
        "classical_shape_crop_20000",
    )
    for run in RUNS:
        records = combined_manifest[combined_manifest["run"] == run].reset_index(drop=True)
        p0 = records["split"].eq("p0").to_numpy()
        nom = records["split"].eq("test").to_numpy() & records["label"].eq(0).to_numpy()
        abn = records["split"].eq("test").to_numpy() & records["label"].eq(1).to_numpy()
        labels = np.r_[np.zeros(250), np.ones(250)]

        auc_boot = {method: np.empty(N_BOOT) for method in primary_methods}
        q95 = {}
        for method in primary_methods:
            scores = score_sets[run][method]
            if method in MODELS:
                metric_path = one_path(f"ims_{run}_test_{method}_*_metrics.json")
                tau = float(json.loads(metric_path.read_text())["tau"])
            else:
                # Match the paper's interpolated empirical quantile convention;
                # this leaves exactly four of 3,720 P0 windows above threshold.
                tau = float(np.quantile(scores[p0].ravel(), 0.999))
            nominal_hits = scores[nom] > tau
            abnormal_hits = scores[abn] > tau
            q95[method] = {
                0: np.quantile(scores[nom], 0.95, axis=1),
                1: np.quantile(scores[abn], 0.95, axis=1),
            }
            auc_point = float(roc_auc_score(labels, np.r_[q95[method][0], q95[method][1]]))
            historical_rows.append(
                {
                    "run": run,
                    "method": method,
                    "tau_p0_q999": tau,
                    "realized_nominal_fpr": float(nominal_hits.mean()),
                    "abnormal_window_tail": float(abnormal_hits.mean()),
                    "tail_enrichment": float(
                        abnormal_hits.mean() / nominal_hits.mean()
                    ) if nominal_hits.any() else np.nan,
                    "record_auc_q95": auc_point,
                }
            )
            for target_fpr in TARGET_FPRS:
                target_tau = empirical_threshold(scores[nom].ravel(), target_fpr)
                target_nominal_hits = scores[nom] > target_tau
                target_abnormal_hits = scores[abn] > target_tau
                equal_rows.append(
                    {
                        "run": run,
                        "method": method,
                        "target_fpr": target_fpr,
                        "realized_nominal_fpr": float(target_nominal_hits.mean()),
                        "abnormal_window_tail": float(target_abnormal_hits.mean()),
                        "abnormal_record_any_rate": float(
                            target_abnormal_hits.any(axis=1).mean()
                        ),
                        "abnormal_record_two_plus_rate": float(
                            (target_abnormal_hits.sum(axis=1) >= 2).mean()
                        ),
                    }
                )

        # Central equal-FPR operating point: paired record bootstrap with each
        # threshold re-estimated from the resampled nominal records.
        central_methods = (
            "ligo",
            "imagenet",
            "classical_raw_full_20480",
            "classical_shape_full_20480",
        )
        central_samples = {method: np.empty(N_BOOT) for method in central_methods}
        for b in range(N_BOOT):
            for method in central_methods:
                nominal = score_sets[run][method][nom][boot_nom[b]]
                abnormal = score_sets[run][method][abn][boot_abn[b]]
                tau = empirical_threshold(nominal.ravel(), 0.001)
                central_samples[method][b] = (abnormal > tau).mean()
        for comparator in central_methods[1:]:
            difference = central_samples["ligo"] - central_samples[comparator]
            ligo_lo, ligo_hi = interval(central_samples["ligo"])
            comp_lo, comp_hi = interval(central_samples[comparator])
            diff_lo, diff_hi = interval(difference)
            equal_bootstrap_rows.append(
                {
                    "run": run,
                    "target_fpr": 0.001,
                    "comparison": f"ligo_minus_{comparator}",
                    "ligo_mean": float(central_samples["ligo"].mean()),
                    "ligo_ci_low": ligo_lo,
                    "ligo_ci_high": ligo_hi,
                    "comparator_mean": float(central_samples[comparator].mean()),
                    "comparator_ci_low": comp_lo,
                    "comparator_ci_high": comp_hi,
                    "difference_mean": float(difference.mean()),
                    "difference_ci_low": diff_lo,
                    "difference_ci_high": diff_hi,
                    "bootstrap_probability_positive": float((difference > 0).mean()),
                }
            )

        for b in range(N_BOOT):
            for method in primary_methods:
                values = np.r_[
                    q95[method][0][boot_nom[b]], q95[method][1][boot_abn[b]]
                ]
                auc_boot[method][b] = roc_auc_score(labels, values)
        for method in primary_methods:
            point = float(roc_auc_score(labels, np.r_[q95[method][0], q95[method][1]]))
            lo, hi = interval(auc_boot[method])
            auc_rows.append(
                {"run": run, "method": method, "auc_q95": point, "ci_low": lo, "ci_high": hi}
            )
        for comparator in primary_methods[1:]:
            difference = auc_boot["ligo"] - auc_boot[comparator]
            lo, hi = interval(difference)
            auc_difference_rows.append(
                {
                    "run": run,
                    "comparison": f"ligo_minus_{comparator}",
                    "point_difference": float(
                        roc_auc_score(labels, np.r_[q95["ligo"][0], q95["ligo"][1]])
                        - roc_auc_score(
                            labels, np.r_[q95[comparator][0], q95[comparator][1]]
                        )
                    ),
                    "ci_low": lo,
                    "ci_high": hi,
                    "bootstrap_probability_positive": float((difference > 0).mean()),
                }
            )
        print(f"Evaluated baselines: IMS {run} test", flush=True)

    historical = pd.DataFrame(historical_rows)
    equal = pd.DataFrame(equal_rows)
    equal_bootstrap = pd.DataFrame(equal_bootstrap_rows)
    auc = pd.DataFrame(auc_rows)
    auc_differences = pd.DataFrame(auc_difference_rows)
    historical.to_csv(RESULTS / "ims_classical_historical_thresholds.csv", index=False)
    equal.to_csv(RESULTS / "ims_classical_equal_fpr.csv", index=False)
    equal_bootstrap.to_csv(
        RESULTS / "ims_classical_equal_fpr_cluster_bootstrap.csv", index=False
    )
    auc.to_csv(RESULTS / "ims_classical_auc_bootstrap.csv", index=False)
    auc_differences.to_csv(RESULTS / "ims_classical_auc_differences.csv", index=False)

    decision = {
        "experiment": "AETHER-RECHECK-01-IMS-CLASSICAL",
        "date": "2026-08-31",
        "features_raw": RAW_FEATURES,
        "features_shape": SHAPE_FEATURES,
        "historical_thresholds": records_for_json(historical),
        "equal_fpr": records_for_json(equal),
        "equal_fpr_cluster_bootstrap": records_for_json(equal_bootstrap),
        "record_auc": records_for_json(auc),
        "record_auc_ligo_differences": records_for_json(auc_differences),
        "one_feature_auc": one_feature_rows,
        "limits": [
            "The controlled split labels chronological blocks, not independently adjudicated fault events.",
            "Equal-realized-FPR thresholds use held-out nominal records and are diagnostic rather than prospective.",
            "The two resampling variants address missing archival detail; neither is selected after seeing performance.",
        ],
    }
    (RESULTS / "IMS_CLASSICAL_DECISION.json").write_text(
        json.dumps(decision, indent=2, allow_nan=False) + "\n"
    )

    print("\nRecord q95 AUCs:")
    print(auc.to_string(index=False))
    print("\nEqual-FPR 0.1% abnormal window occupancy:")
    print(
        equal[equal["target_fpr"] == 0.001][
            ["run", "method", "abnormal_window_tail"]
        ].to_string(index=False)
    )
    print("\nOne-feature AUCs:")
    print(pd.DataFrame(one_feature_rows).to_string(index=False))


if __name__ == "__main__":
    main()


==> audit-supplement/scripts/audit_ims_embedding_fingerprint.py <==
#!/usr/bin/env python3
"""Audit whether preserved IMS embeddings look trained or randomly initialized."""

from __future__ import annotations

import json
from pathlib import Path

import numpy as np
import pandas as pd
import torch
from scipy.stats import pearsonr, spearmanr
from sklearn.metrics import roc_auc_score
from torchvision.models import efficientnet_b0


ROOT = Path(__file__).resolve().parents[1]
IMS = ROOT / "ims"
RESULTS = ROOT / "results"
CHECKPOINT = IMS / "aether_v1_best.pth"
SEED = 20_260_831
Z_COLUMNS = [f"z_{i}" for i in range(1280)]


def exact_path(name: str) -> Path:
    path = IMS / name
    if not path.exists():
        raise FileNotFoundError(path)
    return path


def embedding_stats(name: str, z: np.ndarray) -> dict[str, float | str | int]:
    norms = np.linalg.norm(z.astype(np.float64), axis=1)
    abs_z = np.abs(z.astype(np.float64))
    return {
        "model": name,
        "n_windows": int(z.shape[0]),
        "embedding_dim": int(z.shape[1]),
        "norm_min": float(norms.min()),
        "norm_q05": float(np.quantile(norms, 0.05)),
        "norm_median": float(np.median(norms)),
        "norm_q95": float(np.quantile(norms, 0.95)),
        "norm_max": float(norms.max()),
        "median_abs_coordinate": float(np.median(abs_z)),
        "max_abs_coordinate": float(abs_z.max()),
        "fraction_coordinates_abs_lt_1e_10": float((abs_z < 1e-10).mean()),
    }


def load_frame(path: Path) -> tuple[pd.DataFrame, np.ndarray]:
    columns = ["record_id", "label", "split", "win_idx", "S_maha", *Z_COLUMNS]
    frame = pd.read_parquet(path, columns=columns)
    z = frame[Z_COLUMNS].to_numpy(dtype=np.float64)
    return frame.drop(columns=Z_COLUMNS), z


def record_auc(frame: pd.DataFrame) -> float:
    test = frame[frame["split"] == "test"]
    grouped = (
        test.groupby(["record_id", "label"], sort=True)["S_maha"]
        .quantile(0.95)
        .reset_index()
    )
    return float(roc_auc_score(grouped["label"], grouped["S_maha"]))


def equal_fpr(frame: pd.DataFrame, target_fpr: float = 0.001) -> dict[str, float | int]:
    test = frame[frame["split"] == "test"]
    nominal = test[test["label"] == 0]["S_maha"].to_numpy()
    abnormal = test[test["label"] == 1]["S_maha"].to_numpy()
    tau = float(np.quantile(nominal, 1.0 - target_fpr, method="higher"))
    return {
        "target_fpr": target_fpr,
        "threshold": tau,
        "nominal_hits": int((nominal > tau).sum()),
        "nominal_windows": int(nominal.size),
        "realized_nominal_fpr": float((nominal > tau).mean()),
        "abnormal_hits": int((abnormal > tau).sum()),
        "abnormal_windows": int(abnormal.size),
        "abnormal_tail": float((abnormal > tau).mean()),
    }


def centered_linear_cka(x: np.ndarray, y: np.ndarray) -> float:
    x = x.astype(np.float64) - x.mean(axis=0, keepdims=True)
    y = y.astype(np.float64) - y.mean(axis=0, keepdims=True)
    gram_x = x @ x.T
    gram_y = y @ y.T
    numerator = np.sum(gram_x * gram_y)
    denominator = np.sqrt(np.sum(gram_x**2) * np.sum(gram_y**2))
    return float(numerator / denominator)


def cosine_geometry_correlation(x: np.ndarray, y: np.ndarray) -> float:
    x = x.astype(np.float64)
    y = y.astype(np.float64)
    x /= np.linalg.norm(x, axis=1, keepdims=True)
    y /= np.linalg.norm(y, axis=1, keepdims=True)
    tri = np.triu_indices(x.shape[0], k=1)
    return float(pearsonr((x @ x.T)[tri], (y @ y.T)[tri]).statistic)


def feature_extractor(model: torch.nn.Module) -> torch.nn.Module:
    model.classifier = torch.nn.Identity()
    model.eval()
    return model


def synthetic_fingerprints() -> list[dict[str, float | str | int]]:
    generator = torch.Generator().manual_seed(SEED)
    inputs = {
        "zeros": torch.zeros(2, 3, 224, 224),
        "constant_0.5": torch.full((2, 3, 224, 224), 0.5),
        "gaussian": torch.randn(4, 3, 224, 224, generator=generator),
    }
    rows: list[dict[str, float | str | int]] = []

    models: list[tuple[str, torch.nn.Module]] = []
    for model_seed in (0, 42, 123):
        torch.manual_seed(model_seed)
        models.append((f"fresh_random_seed_{model_seed}", efficientnet_b0(weights=None)))

    checkpoint = torch.load(CHECKPOINT, map_location="cpu", weights_only=False)
    trained = efficientnet_b0(weights=None)
    in_features = trained.classifier[1].in_features
    trained.classifier[1] = torch.nn.Linear(
        in_features, int(checkpoint["config"]["num_classes"])
    )
    missing, unexpected = trained.load_state_dict(
        checkpoint["model_state_dict"], strict=False
    )
    if missing or unexpected:
        raise AssertionError((missing, unexpected))
    models.append(("checkpoint_correctly_loaded", trained))

    with torch.inference_mode():
        for model_name, model in models:
            model = feature_extractor(model)
            for input_name, batch in inputs.items():
                z = model(batch).detach().cpu().numpy().astype(np.float64)
                row = embedding_stats(model_name, z)
                row["input"] = input_name
                rows.append(row)
    return rows


def main() -> None:
    RESULTS.mkdir(exist_ok=True)
    paths = {
        "default_unlabelled": exact_path(
            "ims_4th_test_ch0_fs4096_stft256-128-256_w256-128_q0.999_S_maha_windows.parquet"
        ),
        "labelled_ligo": exact_path(
            "ims_4th_test_ligo_ch0_fs4096_stft256-128-256_w256-128_q0.999_S_maha_windows.parquet"
        ),
        "imagenet": exact_path(
            "ims_4th_test_imagenet_ch0_fs4096_stft256-128-256_w256-128_q0.999_S_maha_windows.parquet"
        ),
    }
    frames: dict[str, pd.DataFrame] = {}
    embeddings: dict[str, np.ndarray] = {}
    stats_rows = []
    performance = {}
    for name, path in paths.items():
        frames[name], embeddings[name] = load_frame(path)
        stats_rows.append(embedding_stats(name, embeddings[name]))
        performance[name] = {
            "record_q95_auc": record_auc(frames[name]),
            "equal_realized_fpr_0.001": equal_fpr(frames[name]),
        }

    key_columns = ["record_id", "label", "split", "win_idx"]
    for name in ("labelled_ligo", "imagenet"):
        if not frames["default_unlabelled"][key_columns].equals(frames[name][key_columns]):
            raise AssertionError(f"Rows are not paired for {name}")

    score_comparisons = []
    for left, right in (
        ("default_unlabelled", "labelled_ligo"),
        ("default_unlabelled", "imagenet"),
        ("labelled_ligo", "imagenet"),
    ):
        x = frames[left]["S_maha"].to_numpy()
        y = frames[right]["S_maha"].to_numpy()
        score_comparisons.append(
            {
                "left": left,
                "right": right,
                "score_pearson": float(pearsonr(x, y).statistic),
                "score_spearman": float(spearmanr(x, y).statistic),
            }
        )

    rng = np.random.default_rng(SEED)
    cka_idx = np.sort(rng.choice(len(frames["labelled_ligo"]), 1_000, replace=False))
    geometry_idx = np.sort(rng.choice(len(frames["labelled_ligo"]), 400, replace=False))
    geometry = {
        "sample_size_cka": int(cka_idx.size),
        "sample_size_cosine_geometry": int(geometry_idx.size),
        "default_vs_ligo_linear_cka": centered_linear_cka(
            embeddings["default_unlabelled"][cka_idx],
            embeddings["labelled_ligo"][cka_idx],
        ),
        "default_vs_ligo_pairwise_cosine_correlation": cosine_geometry_correlation(
            embeddings["default_unlabelled"][geometry_idx],
            embeddings["labelled_ligo"][geometry_idx],
        ),
    }

    synthetic_rows = synthetic_fingerprints()
    pd.DataFrame(stats_rows).to_csv(
        RESULTS / "ims_embedding_fingerprint_preserved.csv", index=False
    )
    pd.DataFrame(synthetic_rows).to_csv(
        RESULTS / "ims_embedding_fingerprint_synthetic.csv", index=False
    )
    pd.DataFrame(score_comparisons).to_csv(
        RESULTS / "ims_embedding_score_correlations.csv", index=False
    )

    decision = {
        "scope": "IMS4 preserved embeddings plus controlled synthetic inputs",
        "preserved_embedding_statistics": stats_rows,
        "synthetic_model_fingerprints": synthetic_rows,
        "performance": performance,
        "score_comparisons": score_comparisons,
        "geometry": geometry,
        "checkpoint_loading": {
            "incorrect_outer_dictionary": "311 missing and 4 unexpected keys",
            "correct_nested_model_state_dict": "0 missing and 0 unexpected keys",
        },
        "inference": (
            "The labelled LIGO and unlabelled default embeddings have the near-zero "
            "activation scale produced by freshly initialized EfficientNet-B0 models, "
            "not the scale produced by the correctly loaded trained checkpoint. Their "
            "nearly identical IMS4 scores and performance show that the preserved result "
            "cannot presently support a LIGO-training-specific interpretation."
        ),
        "limitation": (
            "The original IMS embedding-generation script is absent, so the exact code "
            "path cannot be proven from artifacts alone. The conclusion is a strong "
            "forensic inference from checkpoint structure, activation scale, and two "
            "independent preserved near-zero embedding sets."
        ),
    }
    out = RESULTS / "IMS_EMBEDDING_FINGERPRINT_DECISION.json"
    out.write_text(json.dumps(decision, indent=2) + "\n")
    print(json.dumps(decision, indent=2))


if __name__ == "__main__":
    main()


==> audit-supplement/scripts/audit_pronostia.py <==
#!/usr/bin/env python3
"""Falsification-oriented re-audit of the preserved PRONOSTIA artifacts."""

from __future__ import annotations

import json
import math
from pathlib import Path

import numpy as np
import pandas as pd
from scipy.stats import spearmanr


ROOT = Path(__file__).resolve().parents[1]
HIST = ROOT / "historical"
TABLES = HIST / "03_outputs" / "tables"
HI_DIR = HIST / "03_outputs" / "aether_hi_regenerated"
RESULTS = ROOT / "results"

CAL_START_MIN = 5.0
CAL_END_MIN = 15.0
NOMINAL_END_MIN = 30.0
EWMA_SPAN = 10
TARGET_WINDOW_FPR = 0.01
PERSISTENCE = 3
MAX_CIRCULAR_SHIFTS = 2000
RNG_SEED = 8312026

FEATURES = [
    "rms",
    "peak",
    "crest_factor",
    "kurtosis",
    "skewness",
    "std",
    "mean_abs",
    "envelope_rms",
    "spectral_entropy",
    "bandwidth",
]


def robust_z(values: np.ndarray, times: np.ndarray) -> tuple[np.ndarray, float, float]:
    mask = (times >= CAL_START_MIN) & (times < CAL_END_MIN)
    baseline = values[mask]
    if baseline.size < 10:
        raise ValueError(f"Only {baseline.size} calibration values")
    center = float(np.nanmedian(baseline))
    scale = float(1.4826 * np.nanmedian(np.abs(baseline - center)))
    if not np.isfinite(scale) or scale < 1e-12:
        scale = float(np.nanstd(baseline, ddof=1))
    if not np.isfinite(scale) or scale < 1e-12:
        scale = 1.0
    return (values - center) / scale, center, scale


def first_persistent(mask: np.ndarray, persistence: int) -> int | None:
    run = 0
    for idx, value in enumerate(mask):
        run = run + 1 if bool(value) else 0
        if run >= persistence:
            return idx - persistence + 1
    return None


def circular_pvalue(values: np.ndarray, observed: float, seed: int) -> tuple[float, int]:
    n = len(values)
    if n < 4 or not np.isfinite(observed):
        return math.nan, 0
    offsets = np.arange(1, n, dtype=int)
    if len(offsets) > MAX_CIRCULAR_SHIFTS:
        rng = np.random.default_rng(seed)
        offsets = np.sort(rng.choice(offsets, size=MAX_CIRCULAR_SHIFTS, replace=False))
    time_rank = np.arange(n, dtype=float)
    null = np.empty(len(offsets), dtype=float)
    for i, offset in enumerate(offsets):
        null[i] = spearmanr(np.roll(values, int(offset)), time_rank).statistic
    p = (1.0 + float(np.sum(null >= observed))) / (1.0 + len(null))
    return p, len(null)


def bh_adjust(pvalues: pd.Series) -> pd.Series:
    result = pd.Series(np.nan, index=pvalues.index, dtype=float)
    valid = pvalues.dropna().sort_values()
    m = len(valid)
    if not m:
        return result
    raw = valid.to_numpy(dtype=float)
    adjusted = raw * m / np.arange(1, m + 1)
    adjusted = np.minimum.accumulate(adjusted[::-1])[::-1]
    adjusted = np.minimum(adjusted, 1.0)
    result.loc[valid.index] = adjusted
    return result


def load_manifest() -> pd.DataFrame:
    path = HIST / "00_protocol" / "bearings_manifest.csv"
    return pd.read_csv(path).sort_values(["series", "unit"]).reset_index(drop=True)


def load_series(manifest: pd.DataFrame) -> dict[str, dict[str, tuple[np.ndarray, np.ndarray]]]:
    out: dict[str, dict[str, tuple[np.ndarray, np.ndarray]]] = {}

    for path in sorted(HI_DIR.glob("hi_*_aether_v1_pth_ch4_regenerated.csv")):
        frame = pd.read_csv(path).sort_values("record_index")
        bearing = str(frame["bearing"].iloc[0])
        smoothed = frame["score_mahalanobis"].ewm(span=EWMA_SPAN, adjust=False).mean()
        out.setdefault(bearing, {})["aether"] = (
            frame["time_min"].to_numpy(dtype=float),
            smoothed.to_numpy(dtype=float),
        )

    classical = pd.read_csv(TABLES / "pronostia_classical_features_by_record.csv")
    classical = classical[classical["channel"] == "ch4"].copy()
    for bearing, frame in classical.groupby("bearing", sort=False):
        frame = frame.sort_values("record_index")
        times = frame["time_min"].to_numpy(dtype=float)
        for feature in FEATURES:
            smoothed = frame[feature].ewm(span=EWMA_SPAN, adjust=False).mean()
            out.setdefault(str(bearing), {})[feature] = (
                times,
                smoothed.to_numpy(dtype=float),
            )

    expected = set(manifest["bearing"])
    missing = expected.difference(out)
    if missing:
        raise ValueError(f"Missing bearings: {sorted(missing)}")
    return out


def historical_diagnostic(manifest: pd.DataFrame) -> dict:
    frame = pd.read_csv(TABLES / "canonical_detection_aether_hi_regenerated_v1.csv")
    frame = frame.merge(manifest[["bearing", "split"]], on="bearing", how="left")
    frame["warn_delay_after_baseline_min"] = frame["warn_time_min"] - frame["baseline_end_min"]
    frame["alarm_delay_after_baseline_min"] = frame["alarm_time_min"] - frame["baseline_end_min"]
    frame["warn_fraction_of_life"] = frame["warn_time_min"] / frame["eol_min"]
    frame["alarm_fraction_of_life"] = frame["alarm_time_min"] / frame["eol_min"]
    frame.to_csv(RESULTS / "historical_detection_timing.csv", index=False)

    rho = spearmanr(frame["eol_min"], frame["best_lead_min"])
    summary = {
        "n_bearings": int(len(frame)),
        "median_reported_best_lead_min": float(frame["best_lead_min"].median()),
        "median_warn_fraction_of_life": float(frame["warn_fraction_of_life"].median()),
        "median_alarm_fraction_of_life": float(frame["alarm_fraction_of_life"].median()),
        "median_warn_delay_after_baseline_min": float(frame["warn_delay_after_baseline_min"].median()),
        "median_alarm_delay_after_baseline_min": float(frame["alarm_delay_after_baseline_min"].median()),
        "warn_within_1_min_of_baseline_end": int((frame["warn_delay_after_baseline_min"] <= 1.0).sum()),
        "warn_within_5_min_of_baseline_end": int((frame["warn_delay_after_baseline_min"] <= 5.0).sum()),
        "alarm_within_1_min_of_baseline_end": int((frame["alarm_delay_after_baseline_min"] <= 1.0).sum()),
        "alarm_within_5_min_of_baseline_end": int((frame["alarm_delay_after_baseline_min"] <= 5.0).sum()),
        "spearman_eol_vs_reported_lead": float(rho.statistic),
        "spearman_eol_vs_reported_lead_p": float(rho.pvalue),
    }
    return summary


def prepare_normalized(
    manifest: pd.DataFrame,
    series: dict[str, dict[str, tuple[np.ndarray, np.ndarray]]],
) -> tuple[dict[str, dict[str, dict]], dict[str, int], pd.DataFrame]:
    normalized: dict[str, dict[str, dict]] = {}
    calibration_rows = []
    for bearing in manifest["bearing"]:
        normalized[bearing] = {}
        for method, (times, values) in series[bearing].items():
            z, center, scale = robust_z(values, times)
            normalized[bearing][method] = {"time": times, "z": z}
            calibration_rows.append(
                {
                    "bearing": bearing,
                    "method": method,
                    "center": center,
                    "mad_sigma": scale,
                    "n_calibration": int(((times >= CAL_START_MIN) & (times < CAL_END_MIN)).sum()),
                }
            )

    train = set(manifest.loc[manifest["split"] == "Training_set", "bearing"])
    directions: dict[str, int] = {"aether": 1}
    for method in FEATURES:
        rhos = []
        for bearing in sorted(train):
            item = normalized[bearing][method]
            mask = item["time"] >= CAL_END_MIN
            rho = spearmanr(item["z"][mask], item["time"][mask]).statistic
            if np.isfinite(rho):
                rhos.append(float(rho))
        directions[method] = 1 if float(np.median(rhos)) >= 0 else -1

    return normalized, directions, pd.DataFrame(calibration_rows)


def equal_fpr_audit(
    manifest: pd.DataFrame,
    normalized: dict[str, dict[str, dict]],
    directions: dict[str, int],
) -> tuple[pd.DataFrame, pd.DataFrame, dict[str, float]]:
    train = set(manifest.loc[manifest["split"] == "Training_set", "bearing"])
    validation = set(manifest.loc[manifest["split"] == "Validation_Set", "bearing"])
    eol_lookup = manifest.set_index("bearing")["eol_time_min"].to_dict()
    methods = ["aether", *FEATURES]

    thresholds: dict[str, float] = {}
    for method in methods:
        nominal = []
        for bearing in sorted(train):
            item = normalized[bearing][method]
            mask = (item["time"] >= CAL_END_MIN) & (item["time"] < NOMINAL_END_MIN)
            nominal.append(directions[method] * item["z"][mask])
        thresholds[method] = float(np.nanquantile(np.concatenate(nominal), 1.0 - TARGET_WINDOW_FPR))

    rows = []
    for method in methods:
        threshold = thresholds[method]
        for bearing in sorted(validation):
            item = normalized[bearing][method]
            times = item["time"]
            oriented = directions[method] * item["z"]
            early = (times >= CAL_END_MIN) & (times < NOMINAL_END_MIN)
            late = times >= NOMINAL_END_MIN
            early_exceed = oriented[early] > threshold
            late_exceed = oriented[late] > threshold
            early_idx = first_persistent(early_exceed, PERSISTENCE)
            late_idx = first_persistent(late_exceed, PERSISTENCE)
            late_times = times[late]
            detection_time = float(late_times[late_idx]) if late_idx is not None else math.nan
            eol = float(eol_lookup[bearing])
            false_episode = early_idx is not None
            late_detected = late_idx is not None
            operational_success = bool((not false_episode) and late_detected)
            rows.append(
                {
                    "method": method,
                    "bearing": bearing,
                    "direction": directions[method],
                    "threshold": threshold,
                    "validation_early_window_fpr": float(np.mean(early_exceed)),
                    "false_alarm_episode_15_30min": false_episode,
                    "late_detected_after_30min": late_detected,
                    "operational_success": operational_success,
                    "late_detection_time_min": detection_time,
                    "late_lead_to_eol_min": eol - detection_time if late_detected else math.nan,
                    "late_detection_fraction_of_life": detection_time / eol if late_detected else math.nan,
                    "eol_min": eol,
                }
            )

    per_bearing = pd.DataFrame(rows)
    summary_rows = []
    for method, frame in per_bearing.groupby("method", sort=False):
        valid_leads = frame.loc[frame["operational_success"], "late_lead_to_eol_min"]
        summary_rows.append(
            {
                "method": method,
                "direction": int(directions[method]),
                "threshold": thresholds[method],
                "n_validation": int(len(frame)),
                "mean_validation_early_window_fpr": float(frame["validation_early_window_fpr"].mean()),
                "median_validation_early_window_fpr": float(frame["validation_early_window_fpr"].median()),
                "false_alarm_episodes": int(frame["false_alarm_episode_15_30min"].sum()),
                "late_detections": int(frame["late_detected_after_30min"].sum()),
                "operational_successes": int(frame["operational_success"].sum()),
                "median_lead_min_success_only": float(valid_leads.median()) if len(valid_leads) else math.nan,
            }
        )
    return per_bearing, pd.DataFrame(summary_rows), thresholds


def trend_audit(
    manifest: pd.DataFrame,
    normalized: dict[str, dict[str, dict]],
    directions: dict[str, int],
) -> tuple[pd.DataFrame, pd.DataFrame]:
    validation = list(manifest.loc[manifest["split"] == "Validation_Set", "bearing"])
    methods = ["aether", *FEATURES]
    rows = []
    for method_idx, method in enumerate(methods):
        method_rows = []
        for bearing_idx, bearing in enumerate(validation):
            item = normalized[bearing][method]
            mask = item["time"] >= CAL_END_MIN
            values = directions[method] * item["z"][mask]
            rho = float(spearmanr(values, np.arange(len(values), dtype=float)).statistic)
            p, n_shifts = circular_pvalue(
                values,
                rho,
                RNG_SEED + method_idx * 100 + bearing_idx,
            )
            method_rows.append(
                {
                    "method": method,
                    "bearing": bearing,
                    "direction": directions[method],
                    "spearman_rho": rho,
                    "circular_shift_p_one_sided": p,
                    "n_circular_shifts": n_shifts,
                }
            )
        method_frame = pd.DataFrame(method_rows)
        method_frame["circular_shift_p_fdr"] = bh_adjust(
            method_frame["circular_shift_p_one_sided"]
        )
        rows.append(method_frame)

    per_bearing = pd.concat(rows, ignore_index=True)
    summary_rows = []
    for method, frame in per_bearing.groupby("method", sort=False):
        summary_rows.append(
            {
                "method": method,
                "direction": int(directions[method]),
                "positive_rho": int((frame["spearman_rho"] > 0).sum()),
                "fdr_significant_positive": int(
                    ((frame["spearman_rho"] > 0) & (frame["circular_shift_p_fdr"] < 0.05)).sum()
                ),
                "median_rho": float(frame["spearman_rho"].median()),
                "chronology_gate_positive_7_of_11": bool((frame["spearman_rho"] > 0).sum() >= 7),
                "chronology_gate_fdr_6_of_11": bool(
                    ((frame["spearman_rho"] > 0) & (frame["circular_shift_p_fdr"] < 0.05)).sum() >= 6
                ),
            }
        )
    return per_bearing, pd.DataFrame(summary_rows)


def main() -> None:
    RESULTS.mkdir(parents=True, exist_ok=True)
    manifest = load_manifest()
    series = load_series(manifest)

    historical = historical_diagnostic(manifest)
    normalized, directions, calibration = prepare_normalized(manifest, series)
    calibration.to_csv(RESULTS / "fixed_time_calibration.csv", index=False)

    equal_per, equal_summary, thresholds = equal_fpr_audit(manifest, normalized, directions)
    equal_per.to_csv(RESULTS / "equal_fpr_per_bearing.csv", index=False)
    equal_summary.to_csv(RESULTS / "equal_fpr_summary.csv", index=False)

    trend_per, trend_summary = trend_audit(manifest, normalized, directions)
    trend_per.to_csv(RESULTS / "trend_circular_shift_per_bearing.csv", index=False)
    trend_summary.to_csv(RESULTS / "trend_circular_shift_summary.csv", index=False)

    aether_equal = equal_summary.set_index("method").loc["aether"].to_dict()
    aether_trend = trend_summary.set_index("method").loc["aether"].to_dict()
    decision = {
        "experiment": "AETHER-RECHECK-01-PRONOSTIA",
        "date": "2026-08-31",
        "historical_diagnostic": historical,
        "fixed_time_equal_fpr_aether": aether_equal,
        "temporal_order_aether": aether_trend,
        "directions_from_training": directions,
        "thresholds_from_training": thresholds,
        "limits": [
            "PRONOSTIA has no independent physical fault-onset annotation; 15-30 min is an early-life proxy, not certified normal operation.",
            "The recovered Aether Mahalanobis score already uses a target-bearing early-life embedding reference.",
            "This package contains no random-encoder or independently regenerated ImageNet scores, so encoder specificity is not tested.",
        ],
    }
    with (RESULTS / "DECISION.json").open("w", encoding="utf-8") as handle:
        json.dump(decision, handle, indent=2, ensure_ascii=False, default=lambda x: x.item() if hasattr(x, "item") else x)

    print(json.dumps(decision, indent=2, ensure_ascii=False, default=lambda x: x.item() if hasattr(x, "item") else x))


if __name__ == "__main__":
    main()


==> audit-supplement/scripts/rerun_ims4_correct_checkpoint.py <==
#!/usr/bin/env python3
"""Rerun the IMS4 controlled split with the correctly loaded Aether checkpoint."""

from __future__ import annotations

import json
import time
from pathlib import Path

import numpy as np
import pandas as pd
import torch
import torch.nn.functional as F
from scipy.signal import resample
from scipy.signal.windows import hann
from sklearn.covariance import LedoitWolf
from sklearn.metrics import roc_auc_score
from torchvision.models import efficientnet_b0


ROOT = Path(__file__).resolve().parents[1]
IMS = ROOT / "ims"
RAW = IMS / "raw" / "4th_test" / "txt"
RESULTS = ROOT / "results"
CHECKPOINT = IMS / "aether_v1_best.pth"
PRESERVED_LIGO = IMS / "ims_4th_test_ligo_ch0_fs4096_stft256-128-256_w256-128_q0.999_S_maha_windows.parquet"
PRESERVED_IMAGENET = IMS / "ims_4th_test_imagenet_ch0_fs4096_stft256-128-256_w256-128_q0.999_S_maha_windows.parquet"
N_BOOT = 5_000
SEED = 20_260_831
TARGET_FPR = 0.001


def record_manifest() -> pd.DataFrame:
    frame = pd.read_parquet(
        PRESERVED_LIGO,
        columns=["record_id", "path", "split", "label", "dt"],
    ).drop_duplicates("record_id")
    frame = frame.sort_values("record_id").reset_index(drop=True)
    frame["basename"] = frame["path"].map(lambda value: Path(value).name)
    if len(frame) != 620:
        raise AssertionError(len(frame))
    for name in frame["basename"]:
        if not (RAW / name).exists():
            raise FileNotFoundError(RAW / name)
    return frame


def spectra(records: pd.DataFrame) -> np.ndarray:
    output = np.empty((len(records) * 31, 129), dtype=np.float32)
    taper = hann(256, sym=True)
    cursor = 0
    for record_index, name in enumerate(records["basename"]):
        signal = np.loadtxt(RAW / name, usecols=(0,))
        signal = resample(signal, 4_096)
        windows = np.lib.stride_tricks.sliding_window_view(signal, 256)[::128]
        if windows.shape != (31, 256):
            raise AssertionError(windows.shape)
        magnitude = np.abs(np.fft.rfft(windows * taper[None, :], n=256, axis=1))
        log_amplitude = np.log1p(magnitude)
        log_amplitude -= log_amplitude.mean(axis=1, keepdims=True)
        log_amplitude /= log_amplitude.std(axis=1, keepdims=True) + 1e-6
        low = log_amplitude.min(axis=1, keepdims=True)
        high = log_amplitude.max(axis=1, keepdims=True)
        image_values = (log_amplitude - low) / np.maximum(high - low, 1e-12)
        output[cursor : cursor + 31] = image_values.astype(np.float32)
        cursor += 31
        if (record_index + 1) % 50 == 0:
            print(f"Prepared {record_index + 1}/620 records", flush=True)
    return output


def load_encoder() -> torch.nn.Module:
    checkpoint = torch.load(CHECKPOINT, map_location="cpu", weights_only=False)
    model = efficientnet_b0(weights=None)
    in_features = model.classifier[1].in_features
    model.classifier[1] = torch.nn.Linear(
        in_features, int(checkpoint["config"]["num_classes"])
    )
    missing, unexpected = model.load_state_dict(
        checkpoint["model_state_dict"], strict=False
    )
    if missing or unexpected:
        raise AssertionError((missing, unexpected))
    model.classifier = torch.nn.Identity()
    model.eval()
    return model


def embed(values: np.ndarray, batch_size: int = 24) -> np.ndarray:
    torch.set_num_threads(8)
    model = load_encoder()
    mean = torch.tensor([0.485, 0.456, 0.406])[None, :, None, None]
    std = torch.tensor([0.229, 0.224, 0.225])[None, :, None, None]
    output = np.empty((len(values), 1280), dtype=np.float32)
    started = time.time()
    with torch.inference_mode():
        for start in range(0, len(values), batch_size):
            stop = min(start + batch_size, len(values))
            x = torch.from_numpy(values[start:stop])[:, None, :, None]
            x = F.interpolate(
                x, size=(224, 224), mode="bicubic", align_corners=False
            ).repeat(1, 3, 1, 1)
            x = (x - mean) / std
            output[start:stop] = model(x).cpu().numpy().astype(np.float32)
            if start == 0 or stop == len(values) or (start // batch_size + 1) % 20 == 0:
                elapsed = time.time() - started
                rate = stop / max(elapsed, 1e-9)
                remaining = (len(values) - stop) / max(rate, 1e-9)
                print(
                    f"Embedded {stop}/{len(values)} windows; "
                    f"elapsed={elapsed / 60:.1f} min, eta={remaining / 60:.1f} min",
                    flush=True,
                )
    return output


def scores_from_embeddings(z: np.ndarray, p0_record_mask: np.ndarray) -> tuple[np.ndarray, float]:
    z3 = z.reshape(620, 31, 1280)
    reference = z3[p0_record_mask].reshape(-1, 1280)
    model = LedoitWolf().fit(reference)
    distance2 = model.mahalanobis(z)
    scores = np.sqrt(np.maximum(distance2, 0.0)).reshape(620, 31)
    return scores, float(model.shrinkage_)


def preserved_scores(path: Path, records: pd.DataFrame) -> np.ndarray:
    frame = pd.read_parquet(path, columns=["record_id", "win_idx", "S_maha"])
    grouped = {
        record_id: group.sort_values("win_idx")["S_maha"].to_numpy()
        for record_id, group in frame.groupby("record_id")
    }
    return np.stack([grouped[record_id] for record_id in records["record_id"]])


def threshold(values: np.ndarray, fpr: float) -> float:
    return float(np.quantile(values, 1.0 - fpr, method="higher"))


def point_metrics(
    scores: np.ndarray,
    labels: np.ndarray,
    p0: np.ndarray,
    nominal: np.ndarray,
    abnormal: np.ndarray,
) -> dict:
    q95 = np.quantile(scores, 0.95, axis=1)
    test = nominal | abnormal
    auc_record = float(roc_auc_score(labels[test], q95[test]))
    window_labels = np.repeat(labels[test], 31)
    auc_window = float(roc_auc_score(window_labels, scores[test].ravel()))

    tau_p0 = float(np.quantile(scores[p0].ravel(), 0.999))
    nominal_at_p0 = scores[nominal] > tau_p0
    abnormal_at_p0 = scores[abnormal] > tau_p0
    nominal_rate = float(nominal_at_p0.mean())
    abnormal_rate = float(abnormal_at_p0.mean())

    tau_equal = threshold(scores[nominal].ravel(), TARGET_FPR)
    nominal_equal = scores[nominal] > tau_equal
    abnormal_equal = scores[abnormal] > tau_equal
    return {
        "window_auc": auc_window,
        "record_q95_auc": auc_record,
        "p0_q0.999_threshold": tau_p0,
        "p0_threshold_heldout_nominal_hits": int(nominal_at_p0.sum()),
        "p0_threshold_heldout_nominal_fpr": nominal_rate,
        "p0_threshold_abnormal_hits": int(abnormal_at_p0.sum()),
        "p0_threshold_abnormal_tail": abnormal_rate,
        "p0_threshold_tail_ratio": (
            abnormal_rate / nominal_rate if nominal_rate > 0 else None
        ),
        "equal_fpr_threshold": tau_equal,
        "equal_fpr_nominal_hits": int(nominal_equal.sum()),
        "equal_fpr_realized_nominal_fpr": float(nominal_equal.mean()),
        "equal_fpr_abnormal_hits": int(abnormal_equal.sum()),
        "equal_fpr_abnormal_tail": float(abnormal_equal.mean()),
    }


def bootstrap(
    methods: dict[str, np.ndarray], nominal: np.ndarray, abnormal: np.ndarray
) -> list[dict]:
    rng = np.random.default_rng(SEED)
    nominal_scores = {name: value[nominal] for name, value in methods.items()}
    abnormal_scores = {name: value[abnormal] for name, value in methods.items()}
    boot_nom = rng.integers(0, 250, size=(N_BOOT, 250))
    boot_abn = rng.integers(0, 250, size=(N_BOOT, 250))
    labels = np.r_[np.zeros(250), np.ones(250)]
    samples = {
        name: {"auc": np.empty(N_BOOT), "tail": np.empty(N_BOOT)}
        for name in methods
    }
    q95 = {
        name: {
            "nominal": np.quantile(nominal_scores[name], 0.95, axis=1),
            "abnormal": np.quantile(abnormal_scores[name], 0.95, axis=1),
        }
        for name in methods
    }
    for b in range(N_BOOT):
        for name in methods:
            samples[name]["auc"][b] = roc_auc_score(
                labels,
                np.r_[
                    q95[name]["nominal"][boot_nom[b]],
                    q95[name]["abnormal"][boot_abn[b]],
                ],
            )
            nominal_b = nominal_scores[name][boot_nom[b]]
            abnormal_b = abnormal_scores[name][boot_abn[b]]
            tau = threshold(nominal_b.ravel(), TARGET_FPR)
            samples[name]["tail"][b] = float((abnormal_b > tau).mean())

    rows = []
    for name, measures in samples.items():
        for measure, values in measures.items():
            lo, hi = np.quantile(values, (0.025, 0.975))
            rows.append(
                {
                    "method": name,
                    "measure": measure,
                    "mean": float(values.mean()),
                    "ci_low": float(lo),
                    "ci_high": float(hi),
                }
            )
    for comparator in ("broken_labelled_ligo", "imagenet"):
        for measure in ("auc", "tail"):
            difference = samples["correct_checkpoint"][measure] - samples[comparator][measure]
            lo, hi = np.quantile(difference, (0.025, 0.975))
            rows.append(
                {
                    "method": f"correct_minus_{comparator}",
                    "measure": measure,
                    "mean": float(difference.mean()),
                    "ci_low": float(lo),
                    "ci_high": float(hi),
                    "probability_positive": float((difference > 0).mean()),
                }
            )
    return rows


def main() -> None:
    RESULTS.mkdir(exist_ok=True)
    records = record_manifest()
    values = spectra(records)
    embeddings = embed(values)
    np.save(RESULTS / "ims4_correct_checkpoint_embeddings.npy", embeddings)

    labels = records["label"].to_numpy(dtype=int)
    p0 = records["split"].eq("p0").to_numpy()
    nominal = records["split"].eq("test").to_numpy() & (labels == 0)
    abnormal = records["split"].eq("test").to_numpy() & (labels == 1)
    correct_scores, shrinkage = scores_from_embeddings(embeddings, p0)
    methods = {
        "correct_checkpoint": correct_scores,
        "broken_labelled_ligo": preserved_scores(PRESERVED_LIGO, records),
        "imagenet": preserved_scores(PRESERVED_IMAGENET, records),
    }

    score_rows = []
    for record_index, record in records.iterrows():
        for win_idx in range(31):
            row = {
                "record_id": int(record["record_id"]),
                "split": record["split"],
                "label": int(record["label"]),
                "win_idx": win_idx,
            }
            row.update({name: float(score[record_index, win_idx]) for name, score in methods.items()})
            score_rows.append(row)
    pd.DataFrame(score_rows).to_csv(
        RESULTS / "ims4_correct_checkpoint_scores.csv", index=False
    )

    metrics = {
        name: point_metrics(score, labels, p0, nominal, abnormal)
        for name, score in methods.items()
    }
    bootstrap_rows = bootstrap(methods, nominal, abnormal)
    pd.DataFrame(bootstrap_rows).to_csv(
        RESULTS / "ims4_correct_checkpoint_cluster_bootstrap.csv", index=False
    )

    norms = np.linalg.norm(embeddings.astype(np.float64), axis=1)
    decision = {
        "preprocessing_status": (
            "Close reconstruction, not bit-exact; preserved ImageNet first-vector cosine about 0.97"
        ),
        "checkpoint_load": "nested model_state_dict; 0 missing, 0 unexpected",
        "embedding_norm": {
            "median": float(np.median(norms)),
            "q05": float(np.quantile(norms, 0.05)),
            "q95": float(np.quantile(norms, 0.95)),
        },
        "ledoit_wolf_shrinkage": shrinkage,
        "point_metrics": metrics,
        "cluster_bootstrap": bootstrap_rows,
        "interpretation_rule": (
            "This rerun can assess whether the correctly loaded checkpoint merits a new confirmatory study. "
            "It cannot retroactively validate the preserved published LIGO result."
        ),
    }
    out = RESULTS / "IMS4_CORRECT_CHECKPOINT_DECISION.json"
    out.write_text(json.dumps(decision, indent=2) + "\n")
    print(json.dumps(decision, indent=2), flush=True)


if __name__ == "__main__":
    main()

